Case Study of Novelty, Complexity, and Adaptation in a Multicellular System

Continuing generation of novelty, complexity, and adaptation are well-established as core aspects of open-ended evolution. However, it has yet to be firmly established to what extent these phenomena are coupled and by what means they interact. In this work, we track the co-evolution of novelty, complexity, and adaptation in a case study from the DISHTINY simulation system, which is designed to study the evolution of digital multicellularity. In this case study, we describe ten qualitatively distinct multicellular morphologies, several of which exhibit asymmetrical growth and distinct life stages. We contextualize the evolutionary history of these morphologies with measurements of complexity and adaptation. Our case study suggests a loose -- sometimes divergent -- relationship can exist among novelty, complexity, and adaptation.

==> binder/2024-10-20-example.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "%load_ext watermark\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "\n",
    "from IPython.display import display\n",
    "import seaborn as sns\n",
    "from teeplot import teeplot as tp\n",
    "\n",
    "import pylib  # noqa: F401\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "%watermark -diwmuv -iv\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "teeplot_subdir = os.environ.get(\"NOTEBOOK_NAME\", \"2024-10-20-example\")\n",
    "teeplot_subdir\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Prep Data\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = sns.load_dataset(\"mpg\")\n",
    "display(df.describe()), display(df.head()), display(df.tail());\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Example Plot\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.relplot,\n",
    "    data=df,\n",
    "    x=\"horsepower\",\n",
    "    y=\"mpg\",\n",
    "    hue=\"origin\",\n",
    "    size=\"weight\",\n",
    "    alpha=.5,\n",
    "    height=6,\n",
    "    sizes=(40, 400),\n",
    "    palette=\"muted\",\n",
    "    teeplot_subdir=teeplot_subdir,\n",
    ")\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> binder/2025-08-24-keyfig.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "%load_ext watermark\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import boto3\n",
    "import botocore\n",
    "from io import StringIO\n",
    "from iterdub import iterdub as ib\n",
    "from iterpop import iterpop as ip\n",
    "from matplotlib import pyplot as plt\n",
    "import pandas as pd\n",
    "from pandas.util import hash_pandas_object\n",
    "import re\n",
    "import seaborn as sns\n",
    "import statsmodels.api as sm\n",
    "from teeplot import teeplot as tp\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "\n",
    "from IPython.display import display\n",
    "import seaborn as sns\n",
    "from teeplot import teeplot as tp\n",
    "\n",
    "from dishpylib.pyhelpers import make_outattr_metadata\n",
    "from dishpylib.pyhelpers import print_runtime\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "%watermark -diwmuv -iv\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "teeplot_subdir = os.environ.get(\"NOTEBOOK_NAME\", \"2025-08-24-keyfig\")\n",
    "teeplot_subdir"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# get data\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "s3_handle = boto3.resource(\n",
    "    's3',\n",
    "    region_name=\"us-east-2\",\n",
    "    config=botocore.config.Config(\n",
    "        signature_version=botocore.UNSIGNED,\n",
    "    ),\n",
    ")\n",
    "bucket_handle = s3_handle.Bucket('prq49')\n",
    "\n",
    "series_profiles, = bucket_handle.objects.filter(\n",
    "    Prefix=f'endeavor=16/series-profiles/stage=8+what=elaborated/',\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_csv(\n",
    "    f's3://prq49/{series_profiles.key}',\n",
    "    compression='xz',\n",
    ")\n",
    "dfdigest = '{:x}'.format(hash_pandas_object( df ).sum())\n",
    "dfdigest\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# set up graphing utilities\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def letterscatter(*,data,x,y,cat):\n",
    "    sns.scatterplot(\n",
    "        data=data,\n",
    "        x=x,\n",
    "        y=y,\n",
    "        color='k',\n",
    "        edgecolor='k',\n",
    "        s=200,\n",
    "    )\n",
    "    sns.scatterplot(\n",
    "        data=data,\n",
    "        x=x,\n",
    "        y=y,\n",
    "        hue=cat,\n",
    "        edgecolor=None,\n",
    "        s=120,\n",
    "    )\n",
    "    sns.scatterplot(\n",
    "        data=data,\n",
    "        x=x,\n",
    "        y=y,\n",
    "        color='w',\n",
    "        style=cat,\n",
    "        markers={\n",
    "            phen : f'$\\mathrm{{{phen}}}$'\n",
    "            for phen in data[cat].unique()\n",
    "        },\n",
    "        legend=False,\n",
    "    )\n",
    "    plt.legend(\n",
    "        bbox_to_anchor=(1.01, 1),\n",
    "        borderaxespad=0,\n",
    "        title='Morph',\n",
    "        frameon=False,\n",
    "    )\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def letterscatter_vline(*args, **kwargs):\n",
    "    letterscatter(*args, **kwargs)\n",
    "    plt.axvline(15,zorder=-2,c='k',ls=':')\n",
    "    plt.axvline(45,zorder=-2,c='k',ls='--')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def letterscatter_vline_interpolationmissing(*args, **kwargs):\n",
    "    letterscatter_vline(*args, **kwargs)\n",
    "\n",
    "    for stint in dfx[ dfx['a=most_credible_idx+set_size=1'].isnull() ]['Stint']:\n",
    "        plt.axvline(stint, c='gray', zorder=-2, alpha=0.5)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# preprocess data\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "morph_csv = StringIO('''Stint,Morph,Series\n",
    "0,a,16005\n",
    "1,b,16005\n",
    "2,c,16005\n",
    "3,b,16005\n",
    "4,b,16005\n",
    "5,b,16005\n",
    "6,b,16005\n",
    "7,b,16005\n",
    "8,b,16005\n",
    "9,b,16005\n",
    "10,b,16005\n",
    "11,b,16005\n",
    "12,b,16005\n",
    "13,b,16005\n",
    "14,d,16005\n",
    "15,e,16005\n",
    "16,e,16005\n",
    "17,e,16005\n",
    "18,e,16005\n",
    "19,e,16005\n",
    "20,e,16005\n",
    "21,e,16005\n",
    "22,e,16005\n",
    "23,e,16005\n",
    "24,e,16005\n",
    "25,e,16005\n",
    "26,b,16005\n",
    "27,e,16005\n",
    "28,b,16005\n",
    "29,e,16005\n",
    "30,e,16005\n",
    "31,e,16005\n",
    "32,e,16005\n",
    "33,e,16005\n",
    "34,e,16005\n",
    "35,e,16005\n",
    "36,e,16005\n",
    "37,e,16005\n",
    "38,e,16005\n",
    "39,f,16005\n",
    "40,e,16005\n",
    "41,e,16005\n",
    "42,e,16005\n",
    "43,e,16005\n",
    "44,e,16005\n",
    "45,g,16005\n",
    "46,g,16005\n",
    "47,g,16005\n",
    "48,g,16005\n",
    "49,g,16005\n",
    "50,g,16005\n",
    "51,g,16005\n",
    "52,g,16005\n",
    "53,e,16005\n",
    "54,g,16005\n",
    "55,g,16005\n",
    "56,g,16005\n",
    "57,g,16005\n",
    "58,g,16005\n",
    "59,h,16005\n",
    "60,g,16005\n",
    "61,e,16005\n",
    "62,g,16005\n",
    "63,g,16005\n",
    "64,e,16005\n",
    "65,e,16005\n",
    "66,g,16005\n",
    "67,g,16005\n",
    "68,e,16005\n",
    "69,g,16005\n",
    "70,e,16005\n",
    "71,e,16005\n",
    "72,e,16005\n",
    "73,g,16005\n",
    "74,i,16005\n",
    "75,i,16005\n",
    "76,g,16005\n",
    "77,i,16005\n",
    "78,e,16005\n",
    "79,g,16005\n",
    "80,e,16005\n",
    "81,e,16005\n",
    "82,e,16005\n",
    "83,e,16005\n",
    "84,e,16005\n",
    "85,e,16005\n",
    "86,e,16005\n",
    "87,e,16005\n",
    "88,e,16005\n",
    "89,g,16005\n",
    "90,g,16005\n",
    "91,e,16005\n",
    "92,i,16005\n",
    "93,e,16005\n",
    "94,e,16005\n",
    "95,b,16005\n",
    "96,b,16005\n",
    "97,h,16005\n",
    "98,e,16005\n",
    "99,e,16005\n",
    "100,j,16005\n",
    "''')\n",
    "\n",
    "df_morph = pd.read_csv(morph_csv)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.merge(\n",
    "    df,\n",
    "    df_morph,\n",
    "    on=['Stint', 'Series'],\n",
    "    how='outer',\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "lowestroot_phylo_csv = StringIO('''proc,thread,Stint,Series,Lowest Num Stint Root IDs,Lowest Root ID\n",
    "0,0,0,16005,1,2378\n",
    "0,1,0,16005,1,2378\n",
    "0,2,0,16005,1,2378\n",
    "0,3,0,16005,1,2378\n",
    "0,0,100,16005,25,12634\n",
    "0,1,100,16005,26,12634\n",
    "0,2,100,16005,24,12634\n",
    "0,3,100,16005,22,12634\n",
    "0,0,10,16005,4,12634\n",
    "0,1,10,16005,3,12634\n",
    "0,2,10,16005,4,12634\n",
    "0,3,10,16005,3,12634\n",
    "0,0,11,16005,3,12634\n",
    "0,1,11,16005,3,12634\n",
    "0,2,11,16005,2,12634\n",
    "0,3,11,16005,3,12634\n",
    "0,0,12,16005,4,12634\n",
    "0,1,12,16005,4,12634\n",
    "0,2,12,16005,4,12634\n",
    "0,3,12,16005,4,12634\n",
    "0,0,13,16005,2,12634\n",
    "0,1,13,16005,2,12634\n",
    "0,2,13,16005,2,12634\n",
    "0,3,13,16005,2,12634\n",
    "0,0,14,16005,3,12634\n",
    "0,1,14,16005,3,12634\n",
    "0,2,14,16005,3,12634\n",
    "0,3,14,16005,3,12634\n",
    "0,0,15,16005,3,12634\n",
    "0,1,15,16005,4,12634\n",
    "0,2,15,16005,4,12634\n",
    "0,3,15,16005,4,12634\n",
    "0,0,16,16005,4,12634\n",
    "0,1,16,16005,3,12634\n",
    "0,2,16,16005,3,12634\n",
    "0,3,16,16005,2,12634\n",
    "0,0,17,16005,9,12634\n",
    "0,1,17,16005,5,12634\n",
    "0,2,17,16005,5,12634\n",
    "0,3,17,16005,3,12634\n",
    "0,0,18,16005,7,12634\n",
    "0,1,18,16005,7,12634\n",
    "0,2,18,16005,3,12634\n",
    "0,3,18,16005,6,12634\n",
    "0,0,19,16005,8,12634\n",
    "0,1,19,16005,11,12634\n",
    "0,2,19,16005,6,12634\n",
    "0,3,19,16005,7,12634\n",
    "0,0,1,16005,1,2378\n",
    "0,1,1,16005,1,2378\n",
    "0,2,1,16005,1,2378\n",
    "0,3,1,16005,2,2378\n",
    "0,0,20,16005,8,12634\n",
    "0,1,20,16005,9,12634\n",
    "0,2,20,16005,9,12634\n",
    "0,3,20,16005,11,12634\n",
    "0,0,21,16005,10,12634\n",
    "0,1,21,16005,9,12634\n",
    "0,2,21,16005,11,12634\n",
    "0,3,21,16005,6,12634\n",
    "0,0,22,16005,11,12634\n",
    "0,1,22,16005,10,12634\n",
    "0,2,22,16005,8,12634\n",
    "0,3,22,16005,10,12634\n",
    "0,0,23,16005,7,12634\n",
    "0,1,23,16005,10,12634\n",
    "0,2,23,16005,15,12634\n",
    "0,3,23,16005,13,12634\n",
    "0,0,24,16005,10,12634\n",
    "0,1,24,16005,5,12634\n",
    "0,2,24,16005,13,12634\n",
    "0,3,24,16005,7,12634\n",
    "0,0,25,16005,13,12634\n",
    "0,1,25,16005,15,12634\n",
    "0,2,25,16005,5,12634\n",
    "0,3,25,16005,9,12634\n",
    "0,0,26,16005,6,12634\n",
    "0,1,26,16005,6,12634\n",
    "0,2,26,16005,7,12634\n",
    "0,3,26,16005,8,12634\n",
    "0,0,27,16005,11,12634\n",
    "0,1,27,16005,9,12634\n",
    "0,2,27,16005,9,12634\n",
    "0,3,27,16005,6,12634\n",
    "0,0,28,16005,8,12634\n",
    "0,1,28,16005,6,12634\n",
    "0,2,28,16005,13,12634\n",
    "0,3,28,16005,9,12634\n",
    "0,0,29,16005,7,12634\n",
    "0,1,29,16005,8,12634\n",
    "0,2,29,16005,9,12634\n",
    "0,3,29,16005,10,12634\n",
    "0,0,2,16005,2,12634\n",
    "0,1,2,16005,3,12634\n",
    "0,2,2,16005,2,12634\n",
    "0,3,2,16005,2,12634\n",
    "0,0,30,16005,10,12634\n",
    "0,1,30,16005,10,12634\n",
    "0,2,30,16005,16,12634\n",
    "0,3,30,16005,11,12634\n",
    "0,0,31,16005,11,12634\n",
    "0,1,31,16005,12,12634\n",
    "0,2,31,16005,9,12634\n",
    "0,3,31,16005,12,12634\n",
    "0,0,32,16005,10,12634\n",
    "0,1,32,16005,9,12634\n",
    "0,2,32,16005,14,12634\n",
    "0,3,32,16005,15,12634\n",
    "0,0,33,16005,12,12634\n",
    "0,1,33,16005,18,12634\n",
    "0,2,33,16005,13,12634\n",
    "0,3,33,16005,19,12634\n",
    "0,0,34,16005,23,12634\n",
    "0,1,34,16005,25,12634\n",
    "0,2,34,16005,17,12634\n",
    "0,3,34,16005,22,12634\n",
    "0,0,35,16005,13,12634\n",
    "0,1,35,16005,15,12634\n",
    "0,2,35,16005,14,12634\n",
    "0,3,35,16005,13,12634\n",
    "0,0,36,16005,13,12634\n",
    "0,1,36,16005,17,12634\n",
    "0,2,36,16005,16,12634\n",
    "0,3,36,16005,23,12634\n",
    "0,0,37,16005,8,12634\n",
    "0,1,37,16005,12,12634\n",
    "0,2,37,16005,9,12634\n",
    "0,3,37,16005,17,12634\n",
    "0,0,38,16005,16,12634\n",
    "0,1,38,16005,16,12634\n",
    "0,2,38,16005,18,12634\n",
    "0,3,38,16005,15,12634\n",
    "0,0,39,16005,19,12634\n",
    "0,1,39,16005,21,12634\n",
    "0,2,39,16005,10,12634\n",
    "0,3,39,16005,14,12634\n",
    "0,0,3,16005,6,12634\n",
    "0,1,3,16005,6,12634\n",
    "0,2,3,16005,4,12634\n",
    "0,3,3,16005,7,12634\n",
    "0,0,40,16005,16,12634\n",
    "0,1,40,16005,15,12634\n",
    "0,2,40,16005,17,12634\n",
    "0,3,40,16005,17,12634\n",
    "0,0,41,16005,18,12634\n",
    "0,1,41,16005,19,12634\n",
    "0,2,41,16005,26,12634\n",
    "0,3,41,16005,20,12634\n",
    "0,0,42,16005,18,12634\n",
    "0,1,42,16005,17,12634\n",
    "0,2,42,16005,16,12634\n",
    "0,3,42,16005,12,12634\n",
    "0,0,43,16005,22,12634\n",
    "0,1,43,16005,26,12634\n",
    "0,2,43,16005,18,12634\n",
    "0,3,43,16005,18,12634\n",
    "0,0,44,16005,20,12634\n",
    "0,1,44,16005,14,12634\n",
    "0,2,44,16005,17,12634\n",
    "0,3,44,16005,13,12634\n",
    "0,0,45,16005,8,12634\n",
    "0,1,45,16005,17,12634\n",
    "0,2,45,16005,14,12634\n",
    "0,3,45,16005,18,12634\n",
    "0,0,46,16005,14,12634\n",
    "0,1,46,16005,16,12634\n",
    "0,2,46,16005,14,12634\n",
    "0,3,46,16005,16,12634\n",
    "0,0,47,16005,11,12634\n",
    "0,1,47,16005,11,12634\n",
    "0,2,47,16005,16,12634\n",
    "0,3,47,16005,25,12634\n",
    "0,0,48,16005,12,12634\n",
    "0,1,48,16005,17,12634\n",
    "0,2,48,16005,15,12634\n",
    "0,3,48,16005,15,12634\n",
    "0,0,49,16005,13,12634\n",
    "0,1,49,16005,11,12634\n",
    "0,2,49,16005,13,12634\n",
    "0,3,49,16005,15,12634\n",
    "0,0,4,16005,5,12634\n",
    "0,1,4,16005,4,12634\n",
    "0,2,4,16005,3,12634\n",
    "0,3,4,16005,5,12634\n",
    "0,0,50,16005,15,12634\n",
    "0,1,50,16005,13,12634\n",
    "0,2,50,16005,12,12634\n",
    "0,3,50,16005,11,12634\n",
    "0,0,51,16005,13,12634\n",
    "0,1,51,16005,14,12634\n",
    "0,2,51,16005,9,12634\n",
    "0,3,51,16005,11,12634\n",
    "0,0,52,16005,24,12634\n",
    "0,1,52,16005,14,12634\n",
    "0,2,52,16005,15,12634\n",
    "0,3,52,16005,21,12634\n",
    "0,0,53,16005,17,12634\n",
    "0,1,53,16005,13,12634\n",
    "0,2,53,16005,16,12634\n",
    "0,3,53,16005,21,12634\n",
    "0,0,54,16005,12,12634\n",
    "0,1,54,16005,12,12634\n",
    "0,2,54,16005,13,12634\n",
    "0,3,54,16005,14,12634\n",
    "0,0,55,16005,14,12634\n",
    "0,1,55,16005,11,12634\n",
    "0,2,55,16005,12,12634\n",
    "0,3,55,16005,17,12634\n",
    "0,0,56,16005,12,12634\n",
    "0,1,56,16005,19,12634\n",
    "0,2,56,16005,13,12634\n",
    "0,3,56,16005,15,12634\n",
    "0,0,57,16005,24,12634\n",
    "0,1,57,16005,23,12634\n",
    "0,2,57,16005,20,12634\n",
    "0,3,57,16005,19,12634\n",
    "0,0,58,16005,17,12634\n",
    "0,1,58,16005,17,12634\n",
    "0,2,58,16005,17,12634\n",
    "0,3,58,16005,16,12634\n",
    "0,0,59,16005,18,12634\n",
    "0,1,59,16005,13,12634\n",
    "0,2,59,16005,13,12634\n",
    "0,3,59,16005,12,12634\n",
    "0,0,5,16005,5,12634\n",
    "0,1,5,16005,6,12634\n",
    "0,2,5,16005,6,12634\n",
    "0,3,5,16005,6,12634\n",
    "0,0,60,16005,20,12634\n",
    "0,1,60,16005,19,12634\n",
    "0,2,60,16005,18,12634\n",
    "0,3,60,16005,20,12634\n",
    "0,0,61,16005,14,12634\n",
    "0,1,61,16005,16,12634\n",
    "0,2,61,16005,9,12634\n",
    "0,3,61,16005,14,12634\n",
    "0,0,62,16005,12,12634\n",
    "0,1,62,16005,11,12634\n",
    "0,2,62,16005,10,12634\n",
    "0,3,62,16005,15,12634\n",
    "0,0,63,16005,12,12634\n",
    "0,1,63,16005,13,12634\n",
    "0,2,63,16005,13,12634\n",
    "0,3,63,16005,15,12634\n",
    "0,0,64,16005,14,12634\n",
    "0,1,64,16005,13,12634\n",
    "0,2,64,16005,11,12634\n",
    "0,3,64,16005,10,12634\n",
    "0,0,65,16005,12,12634\n",
    "0,1,65,16005,15,12634\n",
    "0,2,65,16005,13,12634\n",
    "0,3,65,16005,13,12634\n",
    "0,0,66,16005,16,12634\n",
    "0,1,66,16005,15,12634\n",
    "0,2,66,16005,17,12634\n",
    "0,3,66,16005,13,12634\n",
    "0,0,67,16005,10,12634\n",
    "0,1,67,16005,8,12634\n",
    "0,2,67,16005,6,12634\n",
    "0,3,67,16005,11,12634\n",
    "0,0,68,16005,8,12634\n",
    "0,1,68,16005,10,12634\n",
    "0,2,68,16005,12,12634\n",
    "0,3,68,16005,10,12634\n",
    "0,0,69,16005,9,12634\n",
    "0,1,69,16005,11,12634\n",
    "0,2,69,16005,9,12634\n",
    "0,3,69,16005,9,12634\n",
    "0,0,6,16005,4,12634\n",
    "0,1,6,16005,3,12634\n",
    "0,2,6,16005,4,12634\n",
    "0,3,6,16005,4,12634\n",
    "0,0,70,16005,13,12634\n",
    "0,1,70,16005,16,12634\n",
    "0,2,70,16005,13,12634\n",
    "0,3,70,16005,16,12634\n",
    "0,0,71,16005,17,12634\n",
    "0,1,71,16005,18,12634\n",
    "0,2,71,16005,18,12634\n",
    "0,3,71,16005,18,12634\n",
    "0,0,72,16005,16,12634\n",
    "0,1,72,16005,15,12634\n",
    "0,2,72,16005,16,12634\n",
    "0,3,72,16005,18,12634\n",
    "0,0,73,16005,17,12634\n",
    "0,1,73,16005,19,12634\n",
    "0,2,73,16005,15,12634\n",
    "0,3,73,16005,21,12634\n",
    "0,0,74,16005,17,12634\n",
    "0,1,74,16005,21,12634\n",
    "0,2,74,16005,17,12634\n",
    "0,3,74,16005,22,12634\n",
    "0,0,75,16005,13,12634\n",
    "0,1,75,16005,12,12634\n",
    "0,2,75,16005,15,12634\n",
    "0,3,75,16005,14,12634\n",
    "0,0,76,16005,14,12634\n",
    "0,1,76,16005,15,12634\n",
    "0,2,76,16005,16,12634\n",
    "0,3,76,16005,20,12634\n",
    "0,0,77,16005,9,12634\n",
    "0,1,77,16005,9,12634\n",
    "0,2,77,16005,13,12634\n",
    "0,3,77,16005,12,12634\n",
    "0,0,78,16005,14,12634\n",
    "0,1,78,16005,12,12634\n",
    "0,2,78,16005,13,12634\n",
    "0,3,78,16005,12,12634\n",
    "0,0,79,16005,16,12634\n",
    "0,1,79,16005,21,12634\n",
    "0,2,79,16005,22,12634\n",
    "0,3,79,16005,21,12634\n",
    "0,0,7,16005,4,12634\n",
    "0,1,7,16005,4,12634\n",
    "0,2,7,16005,5,12634\n",
    "0,3,7,16005,5,12634\n",
    "0,0,80,16005,14,12634\n",
    "0,1,80,16005,12,12634\n",
    "0,2,80,16005,11,12634\n",
    "0,3,80,16005,12,12634\n",
    "0,0,81,16005,13,12634\n",
    "0,1,81,16005,17,12634\n",
    "0,2,81,16005,21,12634\n",
    "0,3,81,16005,17,12634\n",
    "0,0,82,16005,16,12634\n",
    "0,1,82,16005,17,12634\n",
    "0,2,82,16005,18,12634\n",
    "0,3,82,16005,13,12634\n",
    "0,0,83,16005,12,12634\n",
    "0,1,83,16005,16,12634\n",
    "0,2,83,16005,12,12634\n",
    "0,3,83,16005,11,12634\n",
    "0,0,84,16005,19,12634\n",
    "0,1,84,16005,17,12634\n",
    "0,2,84,16005,12,12634\n",
    "0,3,84,16005,14,12634\n",
    "0,0,85,16005,11,12634\n",
    "0,1,85,16005,17,12634\n",
    "0,2,85,16005,18,12634\n",
    "0,3,85,16005,19,12634\n",
    "0,0,86,16005,16,12634\n",
    "0,1,86,16005,22,12634\n",
    "0,2,86,16005,14,12634\n",
    "0,3,86,16005,18,12634\n",
    "0,0,87,16005,17,12634\n",
    "0,1,87,16005,16,12634\n",
    "0,2,87,16005,15,12634\n",
    "0,3,87,16005,15,12634\n",
    "0,0,88,16005,14,12634\n",
    "0,1,88,16005,12,12634\n",
    "0,2,88,16005,15,12634\n",
    "0,3,88,16005,10,12634\n",
    "0,0,89,16005,15,12634\n",
    "0,1,89,16005,14,12634\n",
    "0,2,89,16005,14,12634\n",
    "0,3,89,16005,16,12634\n",
    "0,0,8,16005,3,12634\n",
    "0,1,8,16005,3,12634\n",
    "0,2,8,16005,4,12634\n",
    "0,3,8,16005,4,12634\n",
    "0,0,90,16005,19,12634\n",
    "0,1,90,16005,17,12634\n",
    "0,2,90,16005,11,12634\n",
    "0,3,90,16005,8,12634\n",
    "0,0,91,16005,16,12634\n",
    "0,1,91,16005,17,12634\n",
    "0,2,91,16005,15,12634\n",
    "0,3,91,16005,18,12634\n",
    "0,0,92,16005,10,12634\n",
    "0,1,92,16005,12,12634\n",
    "0,2,92,16005,17,12634\n",
    "0,3,92,16005,19,12634\n",
    "0,0,93,16005,7,12634\n",
    "0,1,93,16005,5,12634\n",
    "0,2,93,16005,11,12634\n",
    "0,3,93,16005,4,12634\n",
    "0,0,94,16005,17,12634\n",
    "0,1,94,16005,12,12634\n",
    "0,2,94,16005,20,12634\n",
    "0,3,94,16005,18,12634\n",
    "0,0,95,16005,12,12634\n",
    "0,1,95,16005,12,12634\n",
    "0,2,95,16005,16,12634\n",
    "0,3,95,16005,19,12634\n",
    "0,0,96,16005,14,12634\n",
    "0,1,96,16005,17,12634\n",
    "0,2,96,16005,16,12634\n",
    "0,3,96,16005,11,12634\n",
    "0,0,97,16005,10,12634\n",
    "0,1,97,16005,10,12634\n",
    "0,2,97,16005,15,12634\n",
    "0,3,97,16005,11,12634\n",
    "0,0,98,16005,17,12634\n",
    "0,1,98,16005,17,12634\n",
    "0,2,98,16005,21,12634\n",
    "0,3,98,16005,16,12634\n",
    "0,0,99,16005,19,12634\n",
    "0,1,99,16005,15,12634\n",
    "0,2,99,16005,21,12634\n",
    "0,3,99,16005,15,12634\n",
    "0,0,9,16005,6,12634\n",
    "0,1,9,16005,5,12634\n",
    "0,2,9,16005,3,12634\n",
    "0,3,9,16005,5,12634\n",
    "''')\n",
    "\n",
    "df_lowestroot_phylo = pd.read_csv(lowestroot_phylo_csv).groupby([\n",
    "    'Series',\n",
    "    'Stint',\n",
    "]).mean().reset_index()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.merge(\n",
    "    df,\n",
    "    df_lowestroot_phylo,\n",
    "    on=['Stint', 'Series'],\n",
    "    how='outer',\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "dfm10 = df[ df['Stint'] % 10 == 0 ]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "dfx = df[ df['Series'] == 16005 ].sort_values('Morph')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for col in df.columns:\n",
    "    print(col)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Fitness Data\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "background_key = {\n",
    "    \"immediatepredecessor-simuls-dosecorrected-withbioticbackground-withmut\"\n",
    "        : \"Prefatory\",\n",
    "    \"immediatepredecessor-simuls-dosecorrected-withfuturebioticbackground-withmut\"\n",
    "        : \"Contemporary\",\n",
    "    \"immediatepredecessor-simuls-nobioticbackground-withmut\"\n",
    "        : \"Without\",\n",
    "    \"lowestroot-immediatepredecessor-battles\"\n",
    "        : \"Without\",\n",
    "    \"immediatepredecessor-simuls-dosecorrected-nodiversitymaintenance-withbioticbackground-withmut\"\n",
    "        : \"Prefatory\\n(no diversity maint.)\",\n",
    "    \"immediatepredecessor-simuls-dosecorrected-nodiversitymaintenance-withfuturebioticbackground-withmut\"\n",
    "        : \"Contemporary\\n(no diversity maint.)\",\n",
    "    \"immediatepredecessor-battles-dosecorrected-withbioticbackground-withmut\"\n",
    "        : \"Prefatory\",\n",
    "    \"immediatepredecessor-battles-dosecorrected-withfuturebioticbackground-withmut\"\n",
    "        : \"Contemporary\",\n",
    "}\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "color_key = {\n",
    "    'a' : 'tab:blue',\n",
    "    'b' : 'tab:orange',\n",
    "    'c' : 'tab:green',\n",
    "    'd' : 'tab:red',\n",
    "    'e' : 'tab:purple',\n",
    "    'f' : 'tab:brown',\n",
    "    'g' : 'tab:pink',\n",
    "    'h' : 'tab:gray',\n",
    "    'i' : 'tab:olive',\n",
    "    'j' : 'tab:cyan',\n",
    "}\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "morph_key = {\n",
    "    row['Stint'] : row['Morph']\n",
    "    for idx, row in df_morph.iterrows()\n",
    "}\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def subject_key(setup: str) -> str:\n",
    "    if 'simul' in setup or 'competition' in setup:\n",
    "        return 'Specimen'\n",
    "    elif 'battle' in setup:\n",
    "        return 'Population'\n",
    "    else:\n",
    "        assert False\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "dfs_fit = []\n",
    "for setup in (\n",
    "    \"immediatepredecessor-simuls-dosecorrected-withbioticbackground-withmut\",\n",
    "    \"immediatepredecessor-simuls-dosecorrected-withfuturebioticbackground-withmut\",\n",
    "    \"immediatepredecessor-simuls-nobioticbackground-withmut\",\n",
    "    \"lowestroot-immediatepredecessor-battles\",\n",
    "    \"immediatepredecessor-simuls-dosecorrected-nodiversitymaintenance-withbioticbackground-withmut\",\n",
    "    \"immediatepredecessor-simuls-dosecorrected-nodiversitymaintenance-withfuturebioticbackground-withmut\",\n",
    "    \"immediatepredecessor-battles-dosecorrected-withbioticbackground-withmut\",\n",
    "    \"immediatepredecessor-battles-dosecorrected-withfuturebioticbackground-withmut\",\n",
    "):\n",
    "    print(setup)\n",
    "    df_fit = pd.read_csv(\n",
    "        f\"https://prq49.s3.us-east-2.amazonaws.com/endeavor%3D16/{setup}/stage%3D2%2Bwhat%3Dcollated/a%3Dconcat%2Bhow%3Dmanual%2Bext%3D.csv\",\n",
    "    )\n",
    "    df_fit[\"setup\"] = setup\n",
    "    if \"Fitness Differential Focal\" not in df_fit:\n",
    "        df_fit[\"Fitness Differential Focal\"] = df_fit[\"Fitness Differential\"]\n",
    "    if \"Focal Prevalence\" not in df_fit:\n",
    "        df_fit[\"Focal Prevalence\"] = df_fit[\"Prevalence\"]\n",
    "    if \"Focal Abundance\" not in df_fit:\n",
    "        df_fit[\"Focal Abundance\"] = df_fit[\"Abundance\"]\n",
    "\n",
    "    df_fit['Positive Fitness Differential Focal'] = df_fit['Fitness Differential Focal'] > 0\n",
    "\n",
    "    dfs_fit.append(df_fit)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_fit = pd.concat(dfs_fit, ignore_index=True)\n",
    "df_fit['Biotic Background'] = df_fit['setup'].apply(lambda setup: background_key[setup])\n",
    "df_fit['Assay Subject'] = df_fit['setup'].apply(lambda setup: subject_key(setup))\n",
    "df_fit['Assay Subject'] = df_fit['setup'].apply(lambda setup: subject_key(setup))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_fit = df_fit[\n",
    "    (df_fit[\"Root ID\"] == 1)\n",
    "    & (df_fit[\"Competition Stint\"] > 0)\n",
    "]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# adapted from https://stackoverflow.com/a/49601444\n",
    "def lighten_color(color, amount=0.5):\n",
    "    \"\"\"\n",
    "    Lightens the given color by multiplying (1-luminosity) by the given amount.\n",
    "    Input can be matplotlib color string, hex string, or RGB tuple.\n",
    "\n",
    "    Examples:\n",
    "    >> lighten_color('g', 0.3)\n",
    "    >> lighten_color('#F034A3', 0.6)\n",
    "    >> lighten_color((.3,.55,.1), 0.5)\n",
    "    \"\"\"\n",
    "    import matplotlib.colors as mc\n",
    "    import colorsys\n",
    "    try:\n",
    "        c = mc.cnames[color]\n",
    "    except:\n",
    "        c = color\n",
    "    r, g, b = mc.to_rgb(c)\n",
    "    return r + amount * (1 - r), g + amount * (1 - g), b + amount * (1 - b)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df[\"Mutational Sensitivity\"] = 1 - df[\"Fraction Mutations that are Deleterious\"]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "prev_stint = [  # from phylo\n",
    "    0,  # 0\n",
    "    1,  # 1\n",
    "    2,  # 2\n",
    "    2,  # 3\n",
    "    3,  # 4\n",
    "    3,  # 5\n",
    "    3,  # 6\n",
    "    6,  # 7\n",
    "    6,  # 8\n",
    "    5,  # 9\n",
    "    9,  # 10\n",
    "    10, # 11\n",
    "    9,  # 12\n",
    "    12,  # 13\n",
    "    13,  # 14\n",
    "    13,  # 15\n",
    "    15,  # 16\n",
    "    16,  # 17\n",
    "    17,  # 18\n",
    "    18,  # 19\n",
    "    18,  # 20\n",
    "    20,  # 21\n",
    "    21,  # 22\n",
    "    19,  # 23\n",
    "    23,  # 24\n",
    "    24,  # 25\n",
    "    24,  # 26\n",
    "    24,  # 27\n",
    "    26,  # 28\n",
    "    27,  # 29\n",
    "    29,  # 30\n",
    "    29,  # 31\n",
    "    29,  # 32\n",
    "    30,  # 33\n",
    "    32,  # 34\n",
    "    34,  # 35\n",
    "    33,  # 36\n",
    "    36,  # 37\n",
    "    37,  # 38\n",
    "    36,  # 39\n",
    "    38,  # 40\n",
    "    39,  # 41\n",
    "    40,  # 42\n",
    "    41,  # 43\n",
    "    42,  # 44\n",
    "    42,  # 45\n",
    "    45,  # 46\n",
    "    46,  # 47\n",
    "    47,  # 48\n",
    "    46,  # 49\n",
    "    49,  # 50\n",
    "    49,  # 51\n",
    "    49,  # 52\n",
    "    52,  # 53\n",
    "    49,  # 54\n",
    "    49,  # 55\n",
    "    55,  # 56\n",
    "    56,  # 57\n",
    "    55,  # 58\n",
    "    56,  # 59\n",
    "    57,  # 60\n",
    "    60,  # 61\n",
    "    61,  # 62\n",
    "    57,  # 63\n",
    "    63,  # 64\n",
    "    64,  # 65\n",
    "    63,  # 66\n",
    "    66,  # 67\n",
    "    64,  # 68\n",
    "    63,  # 69\n",
    "    68,  # 70\n",
    "    69,  # 71\n",
    "    69,  # 72\n",
    "    72,  # 73\n",
    "    68,  # 74\n",
    "    73,  # 75\n",
    "    73,  # 76\n",
    "    76,  # 77\n",
    "    68,  # 78\n",
    "    76,  # 79\n",
    "    78,  # 80\n",
    "    79,  # 81\n",
    "    80,  # 82\n",
    "    80,  # 83\n",
    "    83,  # 84\n",
    "    83,  # 85\n",
    "    85,  # 86\n",
    "    80,  # 87\n",
    "    85,  # 88\n",
    "    87,  # 89\n",
    "    87,  # 90\n",
    "    90,  # 91\n",
    "    89,  # 92\n",
    "    90,  # 93\n",
    "    93,  # 94\n",
    "    93,  # 95\n",
    "    93,  # 96\n",
    "    94,  # 97\n",
    "    94,  # 98\n",
    "    98,  # 99\n",
    "    99, # 100\n",
    "]\n",
    "import numpy as np\n",
    "prev_stint_np = np.array(prev_stint)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Plotting\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# Create 10 columns, making the last one 10% wider\n",
    "widths = [1] * 9 + [1.1]  # first 9 columns equal, last column 10% wider\n",
    "\n",
    "with tp.teed(\n",
    "    plt.subplots,\n",
    "    10,\n",
    "    10,\n",
    "    sharex=False,\n",
    "    figsize=(8.5, 4.5),\n",
    "    gridspec_kw={\"width_ratios\": widths},\n",
    "    teeplot_subdir=teeplot_subdir,\n",
    ") as g:\n",
    "\n",
    "    fig, (ax1, *axes) = g\n",
    "\n",
    "    plt.subplots_adjust(hspace=0.0, wspace=0.2)\n",
    "\n",
    "\n",
    "    for i, ax in enumerate(axes[-1]):\n",
    "        data = df_fit.sort_values(\n",
    "            \"Competition Stint\",\n",
    "        ).loc[\n",
    "            (\n",
    "                (df_fit[\"Competition Stint\"].clip(lower=None, upper=99) // 10 == i)\n",
    "                & (df_fit[\"Assay Subject\"] == \"Population\")\n",
    "                & (df_fit[\"Biotic Background\"] == \"Contemporary\")\n",
    "            ),\n",
    "        ]\n",
    "        data[\"Delta Prevalence\"] = data[\"Focal Prevalence\"] - 0.5\n",
    "        data[\"Mean Delta Prevalence\"] = data.groupby(\n",
    "            \"Competition Stint\"\n",
    "        )[\"Delta Prevalence\"].transform(\"mean\")\n",
    "        sns.barplot(\n",
    "            data=data,\n",
    "            x=\"Competition Stint\",\n",
    "            y=\"Delta Prevalence\",\n",
    "            legend=False,\n",
    "            palette=\"vlag_r\",\n",
    "            hue=\"Mean Delta Prevalence\",\n",
    "            hue_norm=plt.Normalize(\n",
    "                vmin=-0.5,\n",
    "                vmax=0.5,\n",
    "            ),\n",
    "            errorbar=None,\n",
    "            dodge=False,\n",
    "            ax=ax,\n",
    "        )\n",
    "        ax.set_ylim(\n",
    "            -0.6,\n",
    "            0.6,\n",
    "        )\n",
    "        ax.yaxis.label.set(rotation='horizontal', ha='right')\n",
    "        ax.set_xticklabels([])\n",
    "        ax.spines[\"top\"].set_visible(False)\n",
    "        ax.spines[\"right\"].set_visible(False)\n",
    "        ax.spines[\"left\"].set_visible(False)\n",
    "        ax.tick_params(axis=\"y\", labelcolor=\"darkgray\")\n",
    "        if i < 9:\n",
    "            ax.set_ylabel('')\n",
    "            ax.set_yticks([])\n",
    "        else:\n",
    "            ax.yaxis.tick_right()\n",
    "            ax.set_yticks([0])\n",
    "            ax.set_yticklabels([\"0.0\"])\n",
    "\n",
    "        ax.set_xlabel(\"Stint\" if i == 4 else \"\")\n",
    "        from matplotlib.ticker import (AutoMinorLocator, MultipleLocator)\n",
    "        ax.xaxis.set_major_locator(MultipleLocator(1))\n",
    "        ax.set_xticklabels([])\n",
    "        if i == 0:\n",
    "            ax.set_ylabel(\n",
    "                \"Δ Fit Population\",\n",
    "                rotation=30,\n",
    "                ha='right',\n",
    "                labelpad=5,\n",
    "                color=\"#2d2018\",\n",
    "            )\n",
    "        else:\n",
    "            ax.set_ylabel('')\n",
    "\n",
    "        if i < 9:\n",
    "            ax.set_xticks([*range(10)])\n",
    "            ax.set_xticklabels([str(i * 10), *list(\" \" * 9)])\n",
    "        else:\n",
    "            ax.set_xticks([*range(11)])\n",
    "            ax.set_xticklabels([str(i * 10), *list(\" \" * 9), \"100\"])\n",
    "\n",
    "    for i, ax in enumerate(axes[-2]):\n",
    "        data = df_fit.sort_values(\n",
    "            \"Competition Stint\",\n",
    "        ).loc[\n",
    "            (\n",
    "                (df_fit[\"Competition Stint\"].clip(lower=None, upper=99) // 10 == i)\n",
    "                & (df_fit[\"Assay Subject\"] == \"Specimen\")\n",
    "                & (df_fit[\"Biotic Background\"] == \"Contemporary\")\n",
    "            ),\n",
    "        ]\n",
    "        data[\"Delta Prevalence\"] = data[\"Focal Prevalence\"] - 0.5\n",
    "        data[\"Mean Delta Prevalence\"] = data.groupby(\n",
    "            \"Competition Stint\"\n",
    "        )[\"Delta Prevalence\"].transform(\"mean\")\n",
    "        sns.barplot(\n",
    "            data=data,\n",
    "            x=\"Competition Stint\",\n",
    "            y=\"Delta Prevalence\",\n",
    "            legend=False,\n",
    "            palette=\"vlag_r\",\n",
    "            hue=\"Mean Delta Prevalence\",\n",
    "            hue_norm=plt.Normalize(\n",
    "                vmin=-0.5,\n",
    "                vmax=0.5,\n",
    "            ),\n",
    "            errorbar=None,\n",
    "            dodge=False,\n",
    "            ax=ax,\n",
    "        )\n",
    "        ax.set_ylim(\n",
    "            -0.6,\n",
    "            0.6,\n",
    "        )\n",
    "        ax.yaxis.label.set(rotation='horizontal', ha='right')\n",
    "        ax.set_xticklabels([])\n",
    "        ax.spines[\"top\"].set_visible(False)\n",
    "        ax.spines[\"right\"].set_visible(False)\n",
    "        ax.spines[\"left\"].set_visible(False)\n",
    "        ax.spines[\"bottom\"].set_visible(False)\n",
    "        ax.tick_params(axis=\"y\", labelcolor=\"darkgray\")\n",
    "        if i < 9:\n",
    "            ax.set_ylabel('')\n",
    "            ax.set_yticks([])\n",
    "        else:\n",
    "            ax.yaxis.tick_right()\n",
    "            ax.set_yticks([0])\n",
    "            ax.set_yticklabels([\"0.0\"])\n",
    "\n",
    "        from matplotlib.ticker import (AutoMinorLocator, MultipleLocator)\n",
    "        ax.xaxis.set_major_locator(MultipleLocator(1))\n",
    "        ax.set_xticklabels([])\n",
    "        if i == 0:\n",
    "            ax.set_ylabel(\n",
    "                \"Δ Fit Specimen\",\n",
    "                rotation=30,\n",
    "                ha='right',\n",
    "                labelpad=5,\n",
    "                color=\"#2d2018\",\n",
    "            )\n",
    "        else:\n",
    "            ax.set_ylabel('')\n",
    "\n",
    "    for i, ax in enumerate(ax1):\n",
    "        data = df.sort_values(\n",
    "            \"Stint\",\n",
    "        ).loc[\n",
    "            (\n",
    "                (df[\"Series\"] == 16005)\n",
    "            ),\n",
    "            [\"Morph\", \"Stint\"],\n",
    "        ].replace(\n",
    "            {\n",
    "                \"a\": 0,\n",
    "                \"b\": 1,\n",
    "                \"c\": 2,\n",
    "                \"d\": 3,\n",
    "                \"e\": 4,\n",
    "                \"f\": 5,\n",
    "                \"g\": 6,\n",
    "                \"h\": 7,\n",
    "                \"i\": 8,\n",
    "                \"j\": 9,\n",
    "            },\n",
    "        )\n",
    "        data2 = data.copy()\n",
    "        import numpy as np\n",
    "        data2.loc[\n",
    "            (\n",
    "                data2[\"Morph\"].duplicated()\n",
    "                & (data2[\"Stint\"] != 3)\n",
    "            ) | data2[\"Stint\"].isin([0, 1])\n",
    "        , \"Morph\"] = np.nan\n",
    "\n",
    "        data = data.loc[\n",
    "            data[\"Stint\"].clip(lower=None, upper=99) // 10 == i,\n",
    "            [\"Morph\"],\n",
    "        ]\n",
    "        data2 = data2.loc[\n",
    "            data2[\"Stint\"].clip(lower=None, upper=99) // 10 == i,\n",
    "            [\"Morph\"],\n",
    "        ]\n",
    "\n",
    "        sns.heatmap(\n",
    "            data=data.to_numpy().T,\n",
    "            cmap=[\n",
    "                lighten_color(c, 0.5)\n",
    "                for c in sns.color_palette(\"pastel\")\n",
    "            ],\n",
    "            ax=ax,\n",
    "            cbar=False,\n",
    "            vmin=0,\n",
    "            vmax=9,\n",
    "        )\n",
    "        sns.heatmap(\n",
    "            data=data2.to_numpy().T,\n",
    "            cmap=sns.color_palette(\"tab10\"),\n",
    "            ax=ax,\n",
    "            linewidths=0.01,\n",
    "            cbar=False,\n",
    "            vmin=0,\n",
    "            vmax=9,\n",
    "        )\n",
    "        ax.set_yticks([])\n",
    "        ax.set_xticklabels([])\n",
    "        if i:\n",
    "            ax.set_ylabel('')\n",
    "            ax.set_yticks([])\n",
    "        else:\n",
    "            ax.set_ylabel(\n",
    "                \"Morph\",\n",
    "                rotation=30, ha='right', labelpad=5, color=\"darkslategray\"\n",
    "            )\n",
    "        ax.spines[\"top\"].set_visible(False)\n",
    "        ax.spines[\"right\"].set_visible(False)\n",
    "        ax.spines[\"left\"].set_visible(False)\n",
    "        ax.spines[\"bottom\"].set_visible(False)\n",
    "        ax.set_xticks([])\n",
    "\n",
    "    from matplotlib.patches import ConnectionPatch\n",
    "    for fr, to in enumerate(prev_stint):\n",
    "        if fr != to:\n",
    "            assert fr > to\n",
    "            ifr = fr // 10\n",
    "            ito = to // 10\n",
    "            xfr = fr % 10\n",
    "            xto = to % 10\n",
    "            if fr == 100:\n",
    "                xfr = 10\n",
    "                ifr = 9\n",
    "            con = ConnectionPatch(\n",
    "                xyA=(xfr + 0.5, 0), coordsA=ax1[ifr].transData,\n",
    "                xyB=(xto + 0.5, 0), coordsB=ax1[ito].transData,\n",
    "                arrowstyle=\"<-\", #shrinkB=5,\n",
    "                connectionstyle=f\"arc3,rad={0.7 - (fr - to) * 0.02}\",\n",
    "                mutation_scale=5,\n",
    "                zorder=-1,\n",
    "            )\n",
    "            fig.add_artist(con)\n",
    "\n",
    "    ys = [\n",
    "        'Num Instructions',\n",
    "        # \"Mutational Sensitivity\",\n",
    "        'Critical Fitness Complexity',\n",
    "        'Cardinal Interface Complexity',\n",
    "        #'Resource Receiving Cell Fraction (evolve mean)',\n",
    "        # 'Fraction Mutations that are Deleterious',\n",
    "        #'Number Unique Module Expression Profiles',\n",
    "        # 'Number Unique Module Regulation Profiles',\n",
    "        #'Mean Program Module Count (monoculture mean)',\n",
    "        'Fraction Deaths apoptosis (monoculture mean)',\n",
    "        'Birth Conflict Ratio for Kin Commonality At Least 1',\n",
    "        'Mean Kin Group Size Level 0 (monoculture first)',\n",
    "        'Mean Kin Group Size Level 1 (monoculture first)',\n",
    "    ]\n",
    "\n",
    "    for axrow, y in zip(axes, ys):\n",
    "        vmin = df.sort_values(\n",
    "            \"Stint\",\n",
    "        ).loc[\n",
    "            (\n",
    "                (df[\"Series\"] == 16005)\n",
    "                & (df[\"Stint\"] > 1)  # exclude non-related stints\n",
    "            ),\n",
    "            y,\n",
    "        ].diff().min()\n",
    "        vmax = df.sort_values(\n",
    "            \"Stint\",\n",
    "        ).loc[\n",
    "            (\n",
    "                (df[\"Series\"] == 16005)\n",
    "                & (df[\"Stint\"] > 1)  # exclude non-related stints\n",
    "            ),\n",
    "            y,\n",
    "        ].diff().max()\n",
    "\n",
    "        from matplotlib import colors\n",
    "\n",
    "        vcenter = 0\n",
    "        norm = colors.TwoSlopeNorm(vmin=vmin, vcenter=vcenter, vmax=vmax)\n",
    "        data_ = df.sort_values(\n",
    "            \"Stint\",\n",
    "        ).loc[\n",
    "            (\n",
    "                (df[\"Series\"] == 16005)\n",
    "            ),\n",
    "        ].copy()\n",
    "        data_[\"delta\"] = data_[y].to_numpy() - data_[y].to_numpy()[\n",
    "            prev_stint_np\n",
    "        ]\n",
    "\n",
    "        for i, ax in enumerate(axrow):\n",
    "            data = data_.loc[\n",
    "                df[\"Stint\"].clip(lower=None, upper=99) // 10 == i\n",
    "            ].copy()\n",
    "\n",
    "            sns.barplot(\n",
    "                data=data,\n",
    "                x=\"Stint\",\n",
    "                y=y,\n",
    "                hue=\"delta\",\n",
    "                dodge=False,\n",
    "                legend=False,\n",
    "                ax=ax,\n",
    "                palette=\"vlag_r\",\n",
    "                hue_norm=norm,\n",
    "            )\n",
    "            data[\"Stint\"] -= data[\"Stint\"].min()\n",
    "            sns.lineplot(\n",
    "                data=data,\n",
    "                x=\"Stint\",\n",
    "                y=y,\n",
    "                color=[\n",
    "                    \"darkgoldenrod\",\n",
    "                    \"darkkhaki\",\n",
    "                    \"darkseagreen\",\n",
    "                    \"tan\",\n",
    "                    \"darksalmon\",\n",
    "                    \"rosybrown\",\n",
    "                ][\n",
    "                    ys.index(y) % 6\n",
    "                ],\n",
    "                lw=0.7,\n",
    "                ax=ax,\n",
    "                zorder=-10,\n",
    "            )\n",
    "            data[\"half\"] = data[y] / 2\n",
    "            sns.scatterplot(\n",
    "                data=data,\n",
    "                x=\"Stint\",\n",
    "                y=\"half\",\n",
    "                hue=\"delta\",\n",
    "                legend=False,\n",
    "                ax=ax,\n",
    "                palette=\"vlag_r\",\n",
    "                hue_norm=norm,\n",
    "                s=3,\n",
    "                lw=0,\n",
    "                markers=\"o\",\n",
    "                zorder=10,\n",
    "                clip_on=False,\n",
    "            )\n",
    "            ax.set_ylim(\n",
    "                0,\n",
    "                df.loc[\n",
    "                    (df[\"Series\"] == 16005),\n",
    "                    y,\n",
    "                ].max() * 1.1,\n",
    "            )\n",
    "            ax.spines[\"top\"].set_visible(False)\n",
    "            ax.spines[\"right\"].set_visible(False)\n",
    "            ax.spines[\"left\"].set_visible(False)\n",
    "            ax.spines[\"bottom\"].set_visible(False)\n",
    "            if i:\n",
    "                ax.set_ylabel('')\n",
    "            else:\n",
    "                ax.set_ylabel(\n",
    "                    {\n",
    "                        'Critical Fitness Complexity': \"G Complexity\",\n",
    "                        'Cardinal Interface Complexity': \"P Complexity\",\n",
    "                        'Fraction Deaths apoptosis (monoculture mean)': \"Apoptosis\",\n",
    "                        'Birth Conflict Ratio for Kin Commonality At Least 1': \"Kin Conflict\",\n",
    "                        'Fraction Mutations that are Deleterious': \"Robustness\",\n",
    "                        'Num Instructions': \"Genome Size\",\n",
    "                        'Mean Kin Group Size Level 0 (monoculture first)'\n",
    "                            : 'Inner Group Size',\n",
    "                        'Mean Kin Group Size Level 1 (monoculture first)'\n",
    "                            : 'Outer Group Size',\n",
    "                    }[y],\n",
    "                    rotation=30,\n",
    "                    ha='right',\n",
    "                    labelpad=5,\n",
    "                    color={\n",
    "                        'Critical Fitness Complexity': \"black\",\n",
    "                        'Cardinal Interface Complexity': \"black\",\n",
    "                        'Fraction Deaths apoptosis (monoculture mean)': \"darkslategray\",\n",
    "                        'Birth Conflict Ratio for Kin Commonality At Least 1': \"darkslategray\",\n",
    "                        'Fraction Mutations that are Deleterious': \"darkslategray\",\n",
    "                        'Num Instructions': \"black\",\n",
    "                        'Mean Kin Group Size Level 0 (monoculture first)'\n",
    "                            : \"darkslategray\",\n",
    "                        \"Mean Kin Group Size Level 1 (monoculture first)\"\n",
    "                            : \"darkslategray\",\n",
    "                    }[y],\n",
    "                )\n",
    "            if y == \"Birth Conflict Ratio for Kin Commonality At Least 1\":\n",
    "                # ax.set_yscale(\"symlog\")\n",
    "                ax.set_ylim(0, 1)\n",
    "                ax.set_yticks([])\n",
    "\n",
    "\n",
    "            from matplotlib.ticker import (AutoMinorLocator, MultipleLocator)\n",
    "            ax.xaxis.set_major_locator(MultipleLocator(2))\n",
    "            ax.set_xticklabels([])\n",
    "            ax.yaxis.set_label_position(\"left\")\n",
    "            ax.tick_params(axis='y', labelcolor='darkgray')\n",
    "\n",
    "            if i < 9:\n",
    "                ax.set_yticks([])\n",
    "            else:\n",
    "                ax.yaxis.tick_right()\n",
    "                ax.tick_params(axis=\"y\", labelrotation=-30)\n",
    "                if y == \"Birth Conflict Ratio for Kin Commonality At Least 1\":\n",
    "                    ax.set_yticks([1.0])\n",
    "                    ax.set_yticklabels([\"1.0\"])\n",
    "                else:\n",
    "                    ax.set_yticks(\n",
    "                        [df.loc[df[\"Series\"] == 16005, y].max()]\n",
    "                    )\n",
    "\n",
    "    for j, axrow in enumerate(axes):\n",
    "        for i, ax in enumerate(axrow):\n",
    "            for x in [\n",
    "                [2, 3],\n",
    "                [4, 5],\n",
    "                [],\n",
    "                [9],\n",
    "                [5],\n",
    "                [0, 9],\n",
    "                [],\n",
    "                [4],\n",
    "                [],\n",
    "                [3, 10],\n",
    "            ][i]:\n",
    "                ax.axvline(\n",
    "                    x=x,\n",
    "                    color='black',\n",
    "                    linestyle='--',\n",
    "                    zorder=-10,\n",
    "                    lw=0.8,\n",
    "                )\n",
    "            if i < 9:\n",
    "                ax.set_yticks([])\n",
    "            if i < 9 and j != len(axes) - 1:\n",
    "                if i != 0:\n",
    "                    ax.set_axis_off()\n",
    "                if i == 0:\n",
    "                    for side in (\"top\", \"right\", \"bottom\", \"left\"):\n",
    "                        ax.spines[side].set_visible(False)\n",
    "\n",
    "                    # hide ticks & tick labels\n",
    "                    ax.tick_params(\n",
    "                        left=False, bottom=False, labelleft=False, labelbottom=False\n",
    "                    )\n",
    "\n",
    "        for i, ax in enumerate(axrow):\n",
    "            for x in range(10 + (i == 9)):\n",
    "                ax.axvline(\n",
    "                    x=x,\n",
    "                    color='darkgray',\n",
    "                    linestyle=':',\n",
    "                    zorder=-10,\n",
    "                    lw=0.8,\n",
    "                    alpha=[0.9, 0.3][x % 2],\n",
    "                )\n",
    "\n",
    "            if i != 5:\n",
    "                ax.set_xlabel(\"\")\n",
    "\n",
    "            if i < 9:\n",
    "                if j == len(axes) - 1:\n",
    "                    ax.set_xticks([*range(10)])\n",
    "                    ax.set_xticklabels([str(i * 10), *list(\" \" * 9)])\n",
    "                else:\n",
    "                    ax.set_xticks([*range(11)])\n",
    "                    ax.set_xticklabels([str(i * 10), *list(\" \" * 9), \"100\"])\n",
    "\n",
    "\n",
    "    for i, x, y, m in (\n",
    "        (0, 2.5, 0.7, 2),\n",
    "        (0, 3.5, 1.1, 1),\n",
    "        (1, 4.5, 0.7, 3),\n",
    "        (1, 5.5, 1.1, 4),\n",
    "        (3, 9.5, 0.7, 5),\n",
    "        (4, 5.5, 0.7, 6),\n",
    "        (5, 9.5, 0.7, 7),\n",
    "        (7, 4.5, 0.7, 8),\n",
    "        (9, 10.5, 0.7, 9),\n",
    "    ):\n",
    "        fontsize = 8\n",
    "\n",
    "        from matplotlib.transforms import blended_transform_factory\n",
    "        # Use data coords for x and axes-fraction for y\n",
    "        ax = ax1[i]\n",
    "        trans = blended_transform_factory(ax.transData, ax.transAxes)\n",
    "        y_top = 1.0\n",
    "        y_circle = y_top + y\n",
    "\n",
    "        # Vertical line descending to the top of the axis\n",
    "        ax.plot([x, x], [y_circle, y_top],\n",
    "                transform=trans,\n",
    "                color='black',\n",
    "                linestyle='--',\n",
    "                zorder=-10,\n",
    "                lw=0.8,\n",
    "                clip_on=False)\n",
    "\n",
    "        # Filled circle + white bold 'c' label\n",
    "        tab10_3rd = plt.get_cmap('tab10')(m)\n",
    "        ax.text(x, y_circle, \"abcdefghijk\"[m],\n",
    "                transform=trans,\n",
    "                ha='center', va='center',\n",
    "                fontsize=fontsize, fontweight='bold',\n",
    "                color='white', zorder=100, clip_on=False,\n",
    "                bbox=dict(boxstyle='circle,pad=0.15',\n",
    "                        facecolor=tab10_3rd, edgecolor='none'))\n",
    "\n",
    "    for axrow in axes:\n",
    "        for i, ax in enumerate(axrow):\n",
    "            ax.set_xlim([-0.5, 9.5 + (i == 9)])\n",
    "\n",
    "\n",
    "    axes[-1][5].set_xlabel(\"Stint\")\n",
    "\n",
    "    from matplotlib import pyplot as plt\n",
    "    plt.subplots_adjust(hspace=0.0, wspace=0.2)\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> binder/2025-08-26-dotfig.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "%load_ext watermark\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import boto3\n",
    "import botocore\n",
    "from io import StringIO\n",
    "from iterdub import iterdub as ib\n",
    "from iterpop import iterpop as ip\n",
    "from matplotlib import pyplot as plt\n",
    "import pandas as pd\n",
    "from pandas.util import hash_pandas_object\n",
    "import re\n",
    "import seaborn as sns\n",
    "import statsmodels.api as sm\n",
    "from teeplot import teeplot as tp\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "\n",
    "from IPython.display import display\n",
    "import seaborn as sns\n",
    "from teeplot import teeplot as tp\n",
    "\n",
    "from dishpylib.pyhelpers import make_outattr_metadata\n",
    "from dishpylib.pyhelpers import print_runtime\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "%watermark -diwmuv -iv\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "teeplot_subdir = os.environ.get(\"NOTEBOOK_NAME\", \"2025-08-26-dotfig\")\n",
    "teeplot_subdir"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# get data\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "s3_handle = boto3.resource(\n",
    "    's3',\n",
    "    region_name=\"us-east-2\",\n",
    "    config=botocore.config.Config(\n",
    "        signature_version=botocore.UNSIGNED,\n",
    "    ),\n",
    ")\n",
    "bucket_handle = s3_handle.Bucket('prq49')\n",
    "\n",
    "series_profiles, = bucket_handle.objects.filter(\n",
    "    Prefix=f'endeavor=16/series-profiles/stage=8+what=elaborated/',\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_csv(\n",
    "    f's3://prq49/{series_profiles.key}',\n",
    "    compression='xz',\n",
    ")\n",
    "dfdigest = '{:x}'.format(hash_pandas_object( df ).sum())\n",
    "dfdigest\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# set up graphing utilities\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def letterscatter(*,data,x,y,cat):\n",
    "    sns.scatterplot(\n",
    "        data=data,\n",
    "        x=x,\n",
    "        y=y,\n",
    "        color='k',\n",
    "        edgecolor='k',\n",
    "        s=200,\n",
    "    )\n",
    "    sns.scatterplot(\n",
    "        data=data,\n",
    "        x=x,\n",
    "        y=y,\n",
    "        hue=cat,\n",
    "        edgecolor=None,\n",
    "        s=120,\n",
    "    )\n",
    "    sns.scatterplot(\n",
    "        data=data,\n",
    "        x=x,\n",
    "        y=y,\n",
    "        color='w',\n",
    "        style=cat,\n",
    "        markers={\n",
    "            phen : f'$\\mathrm{{{phen}}}$'\n",
    "            for phen in data[cat].unique()\n",
    "        },\n",
    "        legend=False,\n",
    "    )\n",
    "    plt.legend(\n",
    "        bbox_to_anchor=(1.01, 1),\n",
    "        borderaxespad=0,\n",
    "        title='Morph',\n",
    "        frameon=False,\n",
    "    )\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def letterscatter_vline(*args, **kwargs):\n",
    "    letterscatter(*args, **kwargs)\n",
    "    plt.axvline(15,zorder=-2,c='k',ls=':')\n",
    "    plt.axvline(45,zorder=-2,c='k',ls='--')\n",
    "    return plt.gca()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# preprocess data\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "morph_csv = StringIO('''Stint,Morph,Series\n",
    "0,a,16005\n",
    "1,b,16005\n",
    "2,c,16005\n",
    "3,b,16005\n",
    "4,b,16005\n",
    "5,b,16005\n",
    "6,b,16005\n",
    "7,b,16005\n",
    "8,b,16005\n",
    "9,b,16005\n",
    "10,b,16005\n",
    "11,b,16005\n",
    "12,b,16005\n",
    "13,b,16005\n",
    "14,d,16005\n",
    "15,e,16005\n",
    "16,e,16005\n",
    "17,e,16005\n",
    "18,e,16005\n",
    "19,e,16005\n",
    "20,e,16005\n",
    "21,e,16005\n",
    "22,e,16005\n",
    "23,e,16005\n",
    "24,e,16005\n",
    "25,e,16005\n",
    "26,b,16005\n",
    "27,e,16005\n",
    "28,b,16005\n",
    "29,e,16005\n",
    "30,e,16005\n",
    "31,e,16005\n",
    "32,e,16005\n",
    "33,e,16005\n",
    "34,e,16005\n",
    "35,e,16005\n",
    "36,e,16005\n",
    "37,e,16005\n",
    "38,e,16005\n",
    "39,f,16005\n",
    "40,e,16005\n",
    "41,e,16005\n",
    "42,e,16005\n",
    "43,e,16005\n",
    "44,e,16005\n",
    "45,g,16005\n",
    "46,g,16005\n",
    "47,g,16005\n",
    "48,g,16005\n",
    "49,g,16005\n",
    "50,g,16005\n",
    "51,g,16005\n",
    "52,g,16005\n",
    "53,e,16005\n",
    "54,g,16005\n",
    "55,g,16005\n",
    "56,g,16005\n",
    "57,g,16005\n",
    "58,g,16005\n",
    "59,h,16005\n",
    "60,g,16005\n",
    "61,e,16005\n",
    "62,g,16005\n",
    "63,g,16005\n",
    "64,e,16005\n",
    "65,e,16005\n",
    "66,g,16005\n",
    "67,g,16005\n",
    "68,e,16005\n",
    "69,g,16005\n",
    "70,e,16005\n",
    "71,e,16005\n",
    "72,e,16005\n",
    "73,g,16005\n",
    "74,i,16005\n",
    "75,i,16005\n",
    "76,g,16005\n",
    "77,i,16005\n",
    "78,e,16005\n",
    "79,g,16005\n",
    "80,e,16005\n",
    "81,e,16005\n",
    "82,e,16005\n",
    "83,e,16005\n",
    "84,e,16005\n",
    "85,e,16005\n",
    "86,e,16005\n",
    "87,e,16005\n",
    "88,e,16005\n",
    "89,g,16005\n",
    "90,g,16005\n",
    "91,e,16005\n",
    "92,i,16005\n",
    "93,e,16005\n",
    "94,e,16005\n",
    "95,b,16005\n",
    "96,b,16005\n",
    "97,h,16005\n",
    "98,e,16005\n",
    "99,e,16005\n",
    "100,j,16005\n",
    "''')\n",
    "\n",
    "df_morph = pd.read_csv(morph_csv)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.merge(\n",
    "    df,\n",
    "    df_morph,\n",
    "    on=['Stint', 'Series'],\n",
    "    how='outer',\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "lowestroot_phylo_csv = StringIO('''proc,thread,Stint,Series,Lowest Num Stint Root IDs,Lowest Root ID\n",
    "0,0,0,16005,1,2378\n",
    "0,1,0,16005,1,2378\n",
    "0,2,0,16005,1,2378\n",
    "0,3,0,16005,1,2378\n",
    "0,0,100,16005,25,12634\n",
    "0,1,100,16005,26,12634\n",
    "0,2,100,16005,24,12634\n",
    "0,3,100,16005,22,12634\n",
    "0,0,10,16005,4,12634\n",
    "0,1,10,16005,3,12634\n",
    "0,2,10,16005,4,12634\n",
    "0,3,10,16005,3,12634\n",
    "0,0,11,16005,3,12634\n",
    "0,1,11,16005,3,12634\n",
    "0,2,11,16005,2,12634\n",
    "0,3,11,16005,3,12634\n",
    "0,0,12,16005,4,12634\n",
    "0,1,12,16005,4,12634\n",
    "0,2,12,16005,4,12634\n",
    "0,3,12,16005,4,12634\n",
    "0,0,13,16005,2,12634\n",
    "0,1,13,16005,2,12634\n",
    "0,2,13,16005,2,12634\n",
    "0,3,13,16005,2,12634\n",
    "0,0,14,16005,3,12634\n",
    "0,1,14,16005,3,12634\n",
    "0,2,14,16005,3,12634\n",
    "0,3,14,16005,3,12634\n",
    "0,0,15,16005,3,12634\n",
    "0,1,15,16005,4,12634\n",
    "0,2,15,16005,4,12634\n",
    "0,3,15,16005,4,12634\n",
    "0,0,16,16005,4,12634\n",
    "0,1,16,16005,3,12634\n",
    "0,2,16,16005,3,12634\n",
    "0,3,16,16005,2,12634\n",
    "0,0,17,16005,9,12634\n",
    "0,1,17,16005,5,12634\n",
    "0,2,17,16005,5,12634\n",
    "0,3,17,16005,3,12634\n",
    "0,0,18,16005,7,12634\n",
    "0,1,18,16005,7,12634\n",
    "0,2,18,16005,3,12634\n",
    "0,3,18,16005,6,12634\n",
    "0,0,19,16005,8,12634\n",
    "0,1,19,16005,11,12634\n",
    "0,2,19,16005,6,12634\n",
    "0,3,19,16005,7,12634\n",
    "0,0,1,16005,1,2378\n",
    "0,1,1,16005,1,2378\n",
    "0,2,1,16005,1,2378\n",
    "0,3,1,16005,2,2378\n",
    "0,0,20,16005,8,12634\n",
    "0,1,20,16005,9,12634\n",
    "0,2,20,16005,9,12634\n",
    "0,3,20,16005,11,12634\n",
    "0,0,21,16005,10,12634\n",
    "0,1,21,16005,9,12634\n",
    "0,2,21,16005,11,12634\n",
    "0,3,21,16005,6,12634\n",
    "0,0,22,16005,11,12634\n",
    "0,1,22,16005,10,12634\n",
    "0,2,22,16005,8,12634\n",
    "0,3,22,16005,10,12634\n",
    "0,0,23,16005,7,12634\n",
    "0,1,23,16005,10,12634\n",
    "0,2,23,16005,15,12634\n",
    "0,3,23,16005,13,12634\n",
    "0,0,24,16005,10,12634\n",
    "0,1,24,16005,5,12634\n",
    "0,2,24,16005,13,12634\n",
    "0,3,24,16005,7,12634\n",
    "0,0,25,16005,13,12634\n",
    "0,1,25,16005,15,12634\n",
    "0,2,25,16005,5,12634\n",
    "0,3,25,16005,9,12634\n",
    "0,0,26,16005,6,12634\n",
    "0,1,26,16005,6,12634\n",
    "0,2,26,16005,7,12634\n",
    "0,3,26,16005,8,12634\n",
    "0,0,27,16005,11,12634\n",
    "0,1,27,16005,9,12634\n",
    "0,2,27,16005,9,12634\n",
    "0,3,27,16005,6,12634\n",
    "0,0,28,16005,8,12634\n",
    "0,1,28,16005,6,12634\n",
    "0,2,28,16005,13,12634\n",
    "0,3,28,16005,9,12634\n",
    "0,0,29,16005,7,12634\n",
    "0,1,29,16005,8,12634\n",
    "0,2,29,16005,9,12634\n",
    "0,3,29,16005,10,12634\n",
    "0,0,2,16005,2,12634\n",
    "0,1,2,16005,3,12634\n",
    "0,2,2,16005,2,12634\n",
    "0,3,2,16005,2,12634\n",
    "0,0,30,16005,10,12634\n",
    "0,1,30,16005,10,12634\n",
    "0,2,30,16005,16,12634\n",
    "0,3,30,16005,11,12634\n",
    "0,0,31,16005,11,12634\n",
    "0,1,31,16005,12,12634\n",
    "0,2,31,16005,9,12634\n",
    "0,3,31,16005,12,12634\n",
    "0,0,32,16005,10,12634\n",
    "0,1,32,16005,9,12634\n",
    "0,2,32,16005,14,12634\n",
    "0,3,32,16005,15,12634\n",
    "0,0,33,16005,12,12634\n",
    "0,1,33,16005,18,12634\n",
    "0,2,33,16005,13,12634\n",
    "0,3,33,16005,19,12634\n",
    "0,0,34,16005,23,12634\n",
    "0,1,34,16005,25,12634\n",
    "0,2,34,16005,17,12634\n",
    "0,3,34,16005,22,12634\n",
    "0,0,35,16005,13,12634\n",
    "0,1,35,16005,15,12634\n",
    "0,2,35,16005,14,12634\n",
    "0,3,35,16005,13,12634\n",
    "0,0,36,16005,13,12634\n",
    "0,1,36,16005,17,12634\n",
    "0,2,36,16005,16,12634\n",
    "0,3,36,16005,23,12634\n",
    "0,0,37,16005,8,12634\n",
    "0,1,37,16005,12,12634\n",
    "0,2,37,16005,9,12634\n",
    "0,3,37,16005,17,12634\n",
    "0,0,38,16005,16,12634\n",
    "0,1,38,16005,16,12634\n",
    "0,2,38,16005,18,12634\n",
    "0,3,38,16005,15,12634\n",
    "0,0,39,16005,19,12634\n",
    "0,1,39,16005,21,12634\n",
    "0,2,39,16005,10,12634\n",
    "0,3,39,16005,14,12634\n",
    "0,0,3,16005,6,12634\n",
    "0,1,3,16005,6,12634\n",
    "0,2,3,16005,4,12634\n",
    "0,3,3,16005,7,12634\n",
    "0,0,40,16005,16,12634\n",
    "0,1,40,16005,15,12634\n",
    "0,2,40,16005,17,12634\n",
    "0,3,40,16005,17,12634\n",
    "0,0,41,16005,18,12634\n",
    "0,1,41,16005,19,12634\n",
    "0,2,41,16005,26,12634\n",
    "0,3,41,16005,20,12634\n",
    "0,0,42,16005,18,12634\n",
    "0,1,42,16005,17,12634\n",
    "0,2,42,16005,16,12634\n",
    "0,3,42,16005,12,12634\n",
    "0,0,43,16005,22,12634\n",
    "0,1,43,16005,26,12634\n",
    "0,2,43,16005,18,12634\n",
    "0,3,43,16005,18,12634\n",
    "0,0,44,16005,20,12634\n",
    "0,1,44,16005,14,12634\n",
    "0,2,44,16005,17,12634\n",
    "0,3,44,16005,13,12634\n",
    "0,0,45,16005,8,12634\n",
    "0,1,45,16005,17,12634\n",
    "0,2,45,16005,14,12634\n",
    "0,3,45,16005,18,12634\n",
    "0,0,46,16005,14,12634\n",
    "0,1,46,16005,16,12634\n",
    "0,2,46,16005,14,12634\n",
    "0,3,46,16005,16,12634\n",
    "0,0,47,16005,11,12634\n",
    "0,1,47,16005,11,12634\n",
    "0,2,47,16005,16,12634\n",
    "0,3,47,16005,25,12634\n",
    "0,0,48,16005,12,12634\n",
    "0,1,48,16005,17,12634\n",
    "0,2,48,16005,15,12634\n",
    "0,3,48,16005,15,12634\n",
    "0,0,49,16005,13,12634\n",
    "0,1,49,16005,11,12634\n",
    "0,2,49,16005,13,12634\n",
    "0,3,49,16005,15,12634\n",
    "0,0,4,16005,5,12634\n",
    "0,1,4,16005,4,12634\n",
    "0,2,4,16005,3,12634\n",
    "0,3,4,16005,5,12634\n",
    "0,0,50,16005,15,12634\n",
    "0,1,50,16005,13,12634\n",
    "0,2,50,16005,12,12634\n",
    "0,3,50,16005,11,12634\n",
    "0,0,51,16005,13,12634\n",
    "0,1,51,16005,14,12634\n",
    "0,2,51,16005,9,12634\n",
    "0,3,51,16005,11,12634\n",
    "0,0,52,16005,24,12634\n",
    "0,1,52,16005,14,12634\n",
    "0,2,52,16005,15,12634\n",
    "0,3,52,16005,21,12634\n",
    "0,0,53,16005,17,12634\n",
    "0,1,53,16005,13,12634\n",
    "0,2,53,16005,16,12634\n",
    "0,3,53,16005,21,12634\n",
    "0,0,54,16005,12,12634\n",
    "0,1,54,16005,12,12634\n",
    "0,2,54,16005,13,12634\n",
    "0,3,54,16005,14,12634\n",
    "0,0,55,16005,14,12634\n",
    "0,1,55,16005,11,12634\n",
    "0,2,55,16005,12,12634\n",
    "0,3,55,16005,17,12634\n",
    "0,0,56,16005,12,12634\n",
    "0,1,56,16005,19,12634\n",
    "0,2,56,16005,13,12634\n",
    "0,3,56,16005,15,12634\n",
    "0,0,57,16005,24,12634\n",
    "0,1,57,16005,23,12634\n",
    "0,2,57,16005,20,12634\n",
    "0,3,57,16005,19,12634\n",
    "0,0,58,16005,17,12634\n",
    "0,1,58,16005,17,12634\n",
    "0,2,58,16005,17,12634\n",
    "0,3,58,16005,16,12634\n",
    "0,0,59,16005,18,12634\n",
    "0,1,59,16005,13,12634\n",
    "0,2,59,16005,13,12634\n",
    "0,3,59,16005,12,12634\n",
    "0,0,5,16005,5,12634\n",
    "0,1,5,16005,6,12634\n",
    "0,2,5,16005,6,12634\n",
    "0,3,5,16005,6,12634\n",
    "0,0,60,16005,20,12634\n",
    "0,1,60,16005,19,12634\n",
    "0,2,60,16005,18,12634\n",
    "0,3,60,16005,20,12634\n",
    "0,0,61,16005,14,12634\n",
    "0,1,61,16005,16,12634\n",
    "0,2,61,16005,9,12634\n",
    "0,3,61,16005,14,12634\n",
    "0,0,62,16005,12,12634\n",
    "0,1,62,16005,11,12634\n",
    "0,2,62,16005,10,12634\n",
    "0,3,62,16005,15,12634\n",
    "0,0,63,16005,12,12634\n",
    "0,1,63,16005,13,12634\n",
    "0,2,63,16005,13,12634\n",
    "0,3,63,16005,15,12634\n",
    "0,0,64,16005,14,12634\n",
    "0,1,64,16005,13,12634\n",
    "0,2,64,16005,11,12634\n",
    "0,3,64,16005,10,12634\n",
    "0,0,65,16005,12,12634\n",
    "0,1,65,16005,15,12634\n",
    "0,2,65,16005,13,12634\n",
    "0,3,65,16005,13,12634\n",
    "0,0,66,16005,16,12634\n",
    "0,1,66,16005,15,12634\n",
    "0,2,66,16005,17,12634\n",
    "0,3,66,16005,13,12634\n",
    "0,0,67,16005,10,12634\n",
    "0,1,67,16005,8,12634\n",
    "0,2,67,16005,6,12634\n",
    "0,3,67,16005,11,12634\n",
    "0,0,68,16005,8,12634\n",
    "0,1,68,16005,10,12634\n",
    "0,2,68,16005,12,12634\n",
    "0,3,68,16005,10,12634\n",
    "0,0,69,16005,9,12634\n",
    "0,1,69,16005,11,12634\n",
    "0,2,69,16005,9,12634\n",
    "0,3,69,16005,9,12634\n",
    "0,0,6,16005,4,12634\n",
    "0,1,6,16005,3,12634\n",
    "0,2,6,16005,4,12634\n",
    "0,3,6,16005,4,12634\n",
    "0,0,70,16005,13,12634\n",
    "0,1,70,16005,16,12634\n",
    "0,2,70,16005,13,12634\n",
    "0,3,70,16005,16,12634\n",
    "0,0,71,16005,17,12634\n",
    "0,1,71,16005,18,12634\n",
    "0,2,71,16005,18,12634\n",
    "0,3,71,16005,18,12634\n",
    "0,0,72,16005,16,12634\n",
    "0,1,72,16005,15,12634\n",
    "0,2,72,16005,16,12634\n",
    "0,3,72,16005,18,12634\n",
    "0,0,73,16005,17,12634\n",
    "0,1,73,16005,19,12634\n",
    "0,2,73,16005,15,12634\n",
    "0,3,73,16005,21,12634\n",
    "0,0,74,16005,17,12634\n",
    "0,1,74,16005,21,12634\n",
    "0,2,74,16005,17,12634\n",
    "0,3,74,16005,22,12634\n",
    "0,0,75,16005,13,12634\n",
    "0,1,75,16005,12,12634\n",
    "0,2,75,16005,15,12634\n",
    "0,3,75,16005,14,12634\n",
    "0,0,76,16005,14,12634\n",
    "0,1,76,16005,15,12634\n",
    "0,2,76,16005,16,12634\n",
    "0,3,76,16005,20,12634\n",
    "0,0,77,16005,9,12634\n",
    "0,1,77,16005,9,12634\n",
    "0,2,77,16005,13,12634\n",
    "0,3,77,16005,12,12634\n",
    "0,0,78,16005,14,12634\n",
    "0,1,78,16005,12,12634\n",
    "0,2,78,16005,13,12634\n",
    "0,3,78,16005,12,12634\n",
    "0,0,79,16005,16,12634\n",
    "0,1,79,16005,21,12634\n",
    "0,2,79,16005,22,12634\n",
    "0,3,79,16005,21,12634\n",
    "0,0,7,16005,4,12634\n",
    "0,1,7,16005,4,12634\n",
    "0,2,7,16005,5,12634\n",
    "0,3,7,16005,5,12634\n",
    "0,0,80,16005,14,12634\n",
    "0,1,80,16005,12,12634\n",
    "0,2,80,16005,11,12634\n",
    "0,3,80,16005,12,12634\n",
    "0,0,81,16005,13,12634\n",
    "0,1,81,16005,17,12634\n",
    "0,2,81,16005,21,12634\n",
    "0,3,81,16005,17,12634\n",
    "0,0,82,16005,16,12634\n",
    "0,1,82,16005,17,12634\n",
    "0,2,82,16005,18,12634\n",
    "0,3,82,16005,13,12634\n",
    "0,0,83,16005,12,12634\n",
    "0,1,83,16005,16,12634\n",
    "0,2,83,16005,12,12634\n",
    "0,3,83,16005,11,12634\n",
    "0,0,84,16005,19,12634\n",
    "0,1,84,16005,17,12634\n",
    "0,2,84,16005,12,12634\n",
    "0,3,84,16005,14,12634\n",
    "0,0,85,16005,11,12634\n",
    "0,1,85,16005,17,12634\n",
    "0,2,85,16005,18,12634\n",
    "0,3,85,16005,19,12634\n",
    "0,0,86,16005,16,12634\n",
    "0,1,86,16005,22,12634\n",
    "0,2,86,16005,14,12634\n",
    "0,3,86,16005,18,12634\n",
    "0,0,87,16005,17,12634\n",
    "0,1,87,16005,16,12634\n",
    "0,2,87,16005,15,12634\n",
    "0,3,87,16005,15,12634\n",
    "0,0,88,16005,14,12634\n",
    "0,1,88,16005,12,12634\n",
    "0,2,88,16005,15,12634\n",
    "0,3,88,16005,10,12634\n",
    "0,0,89,16005,15,12634\n",
    "0,1,89,16005,14,12634\n",
    "0,2,89,16005,14,12634\n",
    "0,3,89,16005,16,12634\n",
    "0,0,8,16005,3,12634\n",
    "0,1,8,16005,3,12634\n",
    "0,2,8,16005,4,12634\n",
    "0,3,8,16005,4,12634\n",
    "0,0,90,16005,19,12634\n",
    "0,1,90,16005,17,12634\n",
    "0,2,90,16005,11,12634\n",
    "0,3,90,16005,8,12634\n",
    "0,0,91,16005,16,12634\n",
    "0,1,91,16005,17,12634\n",
    "0,2,91,16005,15,12634\n",
    "0,3,91,16005,18,12634\n",
    "0,0,92,16005,10,12634\n",
    "0,1,92,16005,12,12634\n",
    "0,2,92,16005,17,12634\n",
    "0,3,92,16005,19,12634\n",
    "0,0,93,16005,7,12634\n",
    "0,1,93,16005,5,12634\n",
    "0,2,93,16005,11,12634\n",
    "0,3,93,16005,4,12634\n",
    "0,0,94,16005,17,12634\n",
    "0,1,94,16005,12,12634\n",
    "0,2,94,16005,20,12634\n",
    "0,3,94,16005,18,12634\n",
    "0,0,95,16005,12,12634\n",
    "0,1,95,16005,12,12634\n",
    "0,2,95,16005,16,12634\n",
    "0,3,95,16005,19,12634\n",
    "0,0,96,16005,14,12634\n",
    "0,1,96,16005,17,12634\n",
    "0,2,96,16005,16,12634\n",
    "0,3,96,16005,11,12634\n",
    "0,0,97,16005,10,12634\n",
    "0,1,97,16005,10,12634\n",
    "0,2,97,16005,15,12634\n",
    "0,3,97,16005,11,12634\n",
    "0,0,98,16005,17,12634\n",
    "0,1,98,16005,17,12634\n",
    "0,2,98,16005,21,12634\n",
    "0,3,98,16005,16,12634\n",
    "0,0,99,16005,19,12634\n",
    "0,1,99,16005,15,12634\n",
    "0,2,99,16005,21,12634\n",
    "0,3,99,16005,15,12634\n",
    "0,0,9,16005,6,12634\n",
    "0,1,9,16005,5,12634\n",
    "0,2,9,16005,3,12634\n",
    "0,3,9,16005,5,12634\n",
    "''')\n",
    "\n",
    "df_lowestroot_phylo = pd.read_csv(lowestroot_phylo_csv).groupby([\n",
    "    'Series',\n",
    "    'Stint',\n",
    "]).mean().reset_index()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.merge(\n",
    "    df,\n",
    "    df_lowestroot_phylo,\n",
    "    on=['Stint', 'Series'],\n",
    "    how='outer',\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "dfm10 = df[ df['Stint'] % 10 == 0 ]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "dfx = df[ df['Series'] == 16005 ].sort_values('Morph')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for col in df.columns:\n",
    "    print(col)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Fitness Data\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "background_key = {\n",
    "    \"immediatepredecessor-simuls-dosecorrected-withbioticbackground-withmut\"\n",
    "        : \"Prefatory\",\n",
    "    \"immediatepredecessor-simuls-dosecorrected-withfuturebioticbackground-withmut\"\n",
    "        : \"Contemporary\",\n",
    "    \"immediatepredecessor-simuls-nobioticbackground-withmut\"\n",
    "        : \"Without\",\n",
    "    \"lowestroot-immediatepredecessor-battles\"\n",
    "        : \"Without\",\n",
    "    \"immediatepredecessor-simuls-dosecorrected-nodiversitymaintenance-withbioticbackground-withmut\"\n",
    "        : \"Prefatory\\n(no diversity maint.)\",\n",
    "    \"immediatepredecessor-simuls-dosecorrected-nodiversitymaintenance-withfuturebioticbackground-withmut\"\n",
    "        : \"Contemporary\\n(no diversity maint.)\",\n",
    "    \"immediatepredecessor-battles-dosecorrected-withbioticbackground-withmut\"\n",
    "        : \"Prefatory\",\n",
    "    \"immediatepredecessor-battles-dosecorrected-withfuturebioticbackground-withmut\"\n",
    "        : \"Contemporary\",\n",
    "}\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "color_key = {\n",
    "    'a' : 'tab:blue',\n",
    "    'b' : 'tab:orange',\n",
    "    'c' : 'tab:green',\n",
    "    'd' : 'tab:red',\n",
    "    'e' : 'tab:purple',\n",
    "    'f' : 'tab:brown',\n",
    "    'g' : 'tab:pink',\n",
    "    'h' : 'tab:gray',\n",
    "    'i' : 'tab:olive',\n",
    "    'j' : 'tab:cyan',\n",
    "}\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "morph_key = {\n",
    "    row['Stint'] : row['Morph']\n",
    "    for idx, row in df_morph.iterrows()\n",
    "}\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def subject_key(setup: str) -> str:\n",
    "    if 'simul' in setup or 'competition' in setup:\n",
    "        return 'Specimen'\n",
    "    elif 'battle' in setup:\n",
    "        return 'Population'\n",
    "    else:\n",
    "        assert False\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "dfs_fit = []\n",
    "for setup in (\n",
    "    \"immediatepredecessor-simuls-dosecorrected-withbioticbackground-withmut\",\n",
    "    \"immediatepredecessor-simuls-dosecorrected-withfuturebioticbackground-withmut\",\n",
    "    \"immediatepredecessor-simuls-nobioticbackground-withmut\",\n",
    "    \"lowestroot-immediatepredecessor-battles\",\n",
    "    \"immediatepredecessor-simuls-dosecorrected-nodiversitymaintenance-withbioticbackground-withmut\",\n",
    "    \"immediatepredecessor-simuls-dosecorrected-nodiversitymaintenance-withfuturebioticbackground-withmut\",\n",
    "    \"immediatepredecessor-battles-dosecorrected-withbioticbackground-withmut\",\n",
    "    \"immediatepredecessor-battles-dosecorrected-withfuturebioticbackground-withmut\",\n",
    "):\n",
    "    print(setup)\n",
    "    df_fit = pd.read_csv(\n",
    "        f\"https://prq49.s3.us-east-2.amazonaws.com/endeavor%3D16/{setup}/stage%3D2%2Bwhat%3Dcollated/a%3Dconcat%2Bhow%3Dmanual%2Bext%3D.csv\",\n",
    "    )\n",
    "    df_fit[\"setup\"] = setup\n",
    "    if \"Fitness Differential Focal\" not in df_fit:\n",
    "        df_fit[\"Fitness Differential Focal\"] = df_fit[\"Fitness Differential\"]\n",
    "    if \"Focal Prevalence\" not in df_fit:\n",
    "        df_fit[\"Focal Prevalence\"] = df_fit[\"Prevalence\"]\n",
    "    if \"Focal Abundance\" not in df_fit:\n",
    "        df_fit[\"Focal Abundance\"] = df_fit[\"Abundance\"]\n",
    "\n",
    "    df_fit['Positive Fitness Differential Focal'] = df_fit['Fitness Differential Focal'] > 0\n",
    "\n",
    "    dfs_fit.append(df_fit)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_fit = pd.concat(dfs_fit, ignore_index=True)\n",
    "df_fit['Biotic Background'] = df_fit['setup'].apply(lambda setup: background_key[setup])\n",
    "df_fit['Assay Subject'] = df_fit['setup'].apply(lambda setup: subject_key(setup))\n",
    "df_fit['Assay Subject'] = df_fit['setup'].apply(lambda setup: subject_key(setup))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_fit = df_fit[\n",
    "    (df_fit[\"Root ID\"] == 1)\n",
    "    & (df_fit[\"Competition Stint\"] > 0)\n",
    "]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# adapted from https://stackoverflow.com/a/49601444\n",
    "def lighten_color(color, amount=0.5):\n",
    "    \"\"\"\n",
    "    Lightens the given color by multiplying (1-luminosity) by the given amount.\n",
    "    Input can be matplotlib color string, hex string, or RGB tuple.\n",
    "\n",
    "    Examples:\n",
    "    >> lighten_color('g', 0.3)\n",
    "    >> lighten_color('#F034A3', 0.6)\n",
    "    >> lighten_color((.3,.55,.1), 0.5)\n",
    "    \"\"\"\n",
    "    import matplotlib.colors as mc\n",
    "    import colorsys\n",
    "    try:\n",
    "        c = mc.cnames[color]\n",
    "    except:\n",
    "        c = color\n",
    "    r, g, b = mc.to_rgb(c)\n",
    "    return r + amount * (1 - r), g + amount * (1 - g), b + amount * (1 - b)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df[\"Mutational Sensitivity\"] = 1 - df[\"Fraction Mutations that are Deleterious\"]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "prev_stint = [  # from phylo\n",
    "    0,  # 0\n",
    "    1,  # 1\n",
    "    2,  # 2\n",
    "    2,  # 3\n",
    "    3,  # 4\n",
    "    3,  # 5\n",
    "    3,  # 6\n",
    "    6,  # 7\n",
    "    6,  # 8\n",
    "    5,  # 9\n",
    "    9,  # 10\n",
    "    10, # 11\n",
    "    9,  # 12\n",
    "    12,  # 13\n",
    "    13,  # 14\n",
    "    13,  # 15\n",
    "    15,  # 16\n",
    "    16,  # 17\n",
    "    17,  # 18\n",
    "    18,  # 19\n",
    "    18,  # 20\n",
    "    20,  # 21\n",
    "    21,  # 22\n",
    "    19,  # 23\n",
    "    23,  # 24\n",
    "    24,  # 25\n",
    "    24,  # 26\n",
    "    24,  # 27\n",
    "    26,  # 28\n",
    "    27,  # 29\n",
    "    29,  # 30\n",
    "    29,  # 31\n",
    "    29,  # 32\n",
    "    30,  # 33\n",
    "    32,  # 34\n",
    "    34,  # 35\n",
    "    33,  # 36\n",
    "    36,  # 37\n",
    "    37,  # 38\n",
    "    36,  # 39\n",
    "    38,  # 40\n",
    "    39,  # 41\n",
    "    40,  # 42\n",
    "    41,  # 43\n",
    "    42,  # 44\n",
    "    42,  # 45\n",
    "    45,  # 46\n",
    "    46,  # 47\n",
    "    47,  # 48\n",
    "    46,  # 49\n",
    "    49,  # 50\n",
    "    49,  # 51\n",
    "    49,  # 52\n",
    "    52,  # 53\n",
    "    49,  # 54\n",
    "    49,  # 55\n",
    "    55,  # 56\n",
    "    56,  # 57\n",
    "    55,  # 58\n",
    "    56,  # 59\n",
    "    57,  # 60\n",
    "    60,  # 61\n",
    "    61,  # 62\n",
    "    57,  # 63\n",
    "    63,  # 64\n",
    "    64,  # 65\n",
    "    63,  # 66\n",
    "    66,  # 67\n",
    "    64,  # 68\n",
    "    63,  # 69\n",
    "    68,  # 70\n",
    "    69,  # 71\n",
    "    69,  # 72\n",
    "    72,  # 73\n",
    "    68,  # 74\n",
    "    73,  # 75\n",
    "    73,  # 76\n",
    "    76,  # 77\n",
    "    68,  # 78\n",
    "    76,  # 79\n",
    "    78,  # 80\n",
    "    79,  # 81\n",
    "    80,  # 82\n",
    "    80,  # 83\n",
    "    83,  # 84\n",
    "    83,  # 85\n",
    "    85,  # 86\n",
    "    80,  # 87\n",
    "    85,  # 88\n",
    "    87,  # 89\n",
    "    87,  # 90\n",
    "    90,  # 91\n",
    "    89,  # 92\n",
    "    90,  # 93\n",
    "    93,  # 94\n",
    "    93,  # 95\n",
    "    93,  # 96\n",
    "    94,  # 97\n",
    "    94,  # 98\n",
    "    98,  # 99\n",
    "    99, # 100\n",
    "]\n",
    "import numpy as np\n",
    "prev_stint_np = np.array(prev_stint)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Plotting\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for y, ylabel in [\n",
    "    ('Critical Fitness Complexity', \"Genotype Complexity\"),\n",
    "    ('Cardinal Interface Complexity', \"Phenotype Complexity\"),\n",
    "    ('Fraction Deaths apoptosis (monoculture mean)', \"Apoptosis\"),\n",
    "    ('Birth Conflict Ratio for Kin Commonality At Least 1', \"Kin Conflict\"),\n",
    "    ('Fraction Mutations that are Deleterious', \"Robustness\"),\n",
    "    ('Num Instructions', \"Genome Size\"),\n",
    "    ('Mean Kin Group Size Level 0 (monoculture first)', 'Inner Group Size'),\n",
    "    ('Mean Kin Group Size Level 1 (monoculture first)', 'Outer Group Size'),\n",
    "]:\n",
    "    with tp.teed(\n",
    "        letterscatter_vline,\n",
    "        data=dfx,\n",
    "        x='Stint',\n",
    "        y=y,\n",
    "        cat='Morph',\n",
    "        teeplot_outattrs={\n",
    "            **{\n",
    "                'bucket' : ib.dub( df['Bucket'] ),\n",
    "                'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "                'transform' : 'filter-Series-16005',\n",
    "                '_dfdigest' : dfdigest,\n",
    "            },\n",
    "        },\n",
    "        teeplot_subdir=teeplot_subdir,\n",
    "    ) as teed:\n",
    "        for i, x in enumerate(prev_stint):\n",
    "            cpx_i = dfx.loc[dfx['Stint'] == x, y].item()\n",
    "            cpx_x = dfx.loc[dfx['Stint'] == i, y].item()\n",
    "            teed.annotate(\n",
    "                \"\",\n",
    "                xy=(i, cpx_x), xytext=(x, cpx_i),\n",
    "                arrowprops=dict(\n",
    "                    arrowstyle=\"-|>\",\n",
    "                    color=\"gainsboro\",\n",
    "                    lw=1.5,\n",
    "                    shrinkA=3,\n",
    "                    shrinkB=3,\n",
    "                    mutation_scale=10,\n",
    "                    alpha=0.75,\n",
    "                ),\n",
    "            )\n",
    "            teed.annotate(\n",
    "                \"\",\n",
    "                xy=(i, cpx_x), xytext=(x, cpx_i),\n",
    "                arrowprops=dict(\n",
    "                    arrowstyle=\"-|>\",\n",
    "                    color=\"cadetblue\",\n",
    "                    lw=1,\n",
    "                    shrinkA=3,\n",
    "                    shrinkB=3,\n",
    "                    mutation_scale=10,\n",
    "                    linestyle=\":\",\n",
    "                    alpha=0.75,\n",
    "                ),\n",
    "            )\n",
    "            teed.set_ylabel(ylabel)\n",
    "            if ylabel == \"Kin Conflict\":\n",
    "                teed.set_ylim(0, 1.0)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.18"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> binder/2025-08-28-complexity-adaptation-specimen.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "%load_ext watermark\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import boto3\n",
    "import botocore\n",
    "from io import StringIO\n",
    "from iterdub import iterdub as ib\n",
    "from iterpop import iterpop as ip\n",
    "from matplotlib import pyplot as plt\n",
    "import pandas as pd\n",
    "from pandas.util import hash_pandas_object\n",
    "import re\n",
    "import seaborn as sns\n",
    "import statsmodels.api as sm\n",
    "from teeplot import teeplot as tp\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "\n",
    "from IPython.display import display\n",
    "import seaborn as sns\n",
    "from teeplot import teeplot as tp\n",
    "\n",
    "from dishpylib.pyhelpers import make_outattr_metadata\n",
    "from dishpylib.pyhelpers import print_runtime\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "%watermark -diwmuv -iv\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "teeplot_subdir = os.environ.get(\n",
    "    \"NOTEBOOK_NAME\", \"2025-08-28-complexity-adaptation-specimen\"\n",
    ")\n",
    "teeplot_subdir"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# get data\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "s3_handle = boto3.resource(\n",
    "    's3',\n",
    "    region_name=\"us-east-2\",\n",
    "    config=botocore.config.Config(\n",
    "        signature_version=botocore.UNSIGNED,\n",
    "    ),\n",
    ")\n",
    "bucket_handle = s3_handle.Bucket('prq49')\n",
    "\n",
    "series_profiles, = bucket_handle.objects.filter(\n",
    "    Prefix=f'endeavor=16/series-profiles/stage=8+what=elaborated/',\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_csv(\n",
    "    f's3://prq49/{series_profiles.key}',\n",
    "    compression='xz',\n",
    ")\n",
    "dfdigest = '{:x}'.format(hash_pandas_object( df ).sum())\n",
    "dfdigest\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# set up graphing utilities\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def letterscatter(*,data,x,y,cat):\n",
    "    sns.scatterplot(\n",
    "        data=data,\n",
    "        x=x,\n",
    "        y=y,\n",
    "        color='k',\n",
    "        edgecolor='k',\n",
    "        s=200,\n",
    "    )\n",
    "    sns.scatterplot(\n",
    "        data=data,\n",
    "        x=x,\n",
    "        y=y,\n",
    "        hue=cat,\n",
    "        edgecolor=None,\n",
    "        s=120,\n",
    "    )\n",
    "    sns.scatterplot(\n",
    "        data=data,\n",
    "        x=x,\n",
    "        y=y,\n",
    "        color='w',\n",
    "        style=cat,\n",
    "        markers={\n",
    "            phen : f'$\\mathrm{{{phen}}}$'\n",
    "            for phen in data[cat].unique()\n",
    "        },\n",
    "        legend=False,\n",
    "    )\n",
    "    plt.legend(\n",
    "        bbox_to_anchor=(1.01, 1),\n",
    "        borderaxespad=0,\n",
    "        title='Morph',\n",
    "        frameon=False,\n",
    "    )\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def letterscatter_vline(*args, **kwargs):\n",
    "    letterscatter(*args, **kwargs)\n",
    "    plt.axvline(15,zorder=-2,c='k',ls=':')\n",
    "    plt.axvline(45,zorder=-2,c='k',ls='--')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def letterscatter_vline_interpolationmissing(*args, **kwargs):\n",
    "    letterscatter_vline(*args, **kwargs)\n",
    "\n",
    "    for stint in dfx[ dfx['a=most_credible_idx+set_size=1'].isnull() ]['Stint']:\n",
    "        plt.axvline(stint, c='gray', zorder=-2, alpha=0.5)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# preprocess data\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "morph_csv = StringIO('''Stint,Morph,Series\n",
    "0,a,16005\n",
    "1,b,16005\n",
    "2,c,16005\n",
    "3,b,16005\n",
    "4,b,16005\n",
    "5,b,16005\n",
    "6,b,16005\n",
    "7,b,16005\n",
    "8,b,16005\n",
    "9,b,16005\n",
    "10,b,16005\n",
    "11,b,16005\n",
    "12,b,16005\n",
    "13,b,16005\n",
    "14,d,16005\n",
    "15,e,16005\n",
    "16,e,16005\n",
    "17,e,16005\n",
    "18,e,16005\n",
    "19,e,16005\n",
    "20,e,16005\n",
    "21,e,16005\n",
    "22,e,16005\n",
    "23,e,16005\n",
    "24,e,16005\n",
    "25,e,16005\n",
    "26,b,16005\n",
    "27,e,16005\n",
    "28,b,16005\n",
    "29,e,16005\n",
    "30,e,16005\n",
    "31,e,16005\n",
    "32,e,16005\n",
    "33,e,16005\n",
    "34,e,16005\n",
    "35,e,16005\n",
    "36,e,16005\n",
    "37,e,16005\n",
    "38,e,16005\n",
    "39,f,16005\n",
    "40,e,16005\n",
    "41,e,16005\n",
    "42,e,16005\n",
    "43,e,16005\n",
    "44,e,16005\n",
    "45,g,16005\n",
    "46,g,16005\n",
    "47,g,16005\n",
    "48,g,16005\n",
    "49,g,16005\n",
    "50,g,16005\n",
    "51,g,16005\n",
    "52,g,16005\n",
    "53,e,16005\n",
    "54,g,16005\n",
    "55,g,16005\n",
    "56,g,16005\n",
    "57,g,16005\n",
    "58,g,16005\n",
    "59,h,16005\n",
    "60,g,16005\n",
    "61,e,16005\n",
    "62,g,16005\n",
    "63,g,16005\n",
    "64,e,16005\n",
    "65,e,16005\n",
    "66,g,16005\n",
    "67,g,16005\n",
    "68,e,16005\n",
    "69,g,16005\n",
    "70,e,16005\n",
    "71,e,16005\n",
    "72,e,16005\n",
    "73,g,16005\n",
    "74,i,16005\n",
    "75,i,16005\n",
    "76,g,16005\n",
    "77,i,16005\n",
    "78,e,16005\n",
    "79,g,16005\n",
    "80,e,16005\n",
    "81,e,16005\n",
    "82,e,16005\n",
    "83,e,16005\n",
    "84,e,16005\n",
    "85,e,16005\n",
    "86,e,16005\n",
    "87,e,16005\n",
    "88,e,16005\n",
    "89,g,16005\n",
    "90,g,16005\n",
    "91,e,16005\n",
    "92,i,16005\n",
    "93,e,16005\n",
    "94,e,16005\n",
    "95,b,16005\n",
    "96,b,16005\n",
    "97,h,16005\n",
    "98,e,16005\n",
    "99,e,16005\n",
    "100,j,16005\n",
    "''')\n",
    "\n",
    "df_morph = pd.read_csv(morph_csv)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.merge(\n",
    "    df,\n",
    "    df_morph,\n",
    "    on=['Stint', 'Series'],\n",
    "    how='outer',\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "lowestroot_phylo_csv = StringIO('''proc,thread,Stint,Series,Lowest Num Stint Root IDs,Lowest Root ID\n",
    "0,0,0,16005,1,2378\n",
    "0,1,0,16005,1,2378\n",
    "0,2,0,16005,1,2378\n",
    "0,3,0,16005,1,2378\n",
    "0,0,100,16005,25,12634\n",
    "0,1,100,16005,26,12634\n",
    "0,2,100,16005,24,12634\n",
    "0,3,100,16005,22,12634\n",
    "0,0,10,16005,4,12634\n",
    "0,1,10,16005,3,12634\n",
    "0,2,10,16005,4,12634\n",
    "0,3,10,16005,3,12634\n",
    "0,0,11,16005,3,12634\n",
    "0,1,11,16005,3,12634\n",
    "0,2,11,16005,2,12634\n",
    "0,3,11,16005,3,12634\n",
    "0,0,12,16005,4,12634\n",
    "0,1,12,16005,4,12634\n",
    "0,2,12,16005,4,12634\n",
    "0,3,12,16005,4,12634\n",
    "0,0,13,16005,2,12634\n",
    "0,1,13,16005,2,12634\n",
    "0,2,13,16005,2,12634\n",
    "0,3,13,16005,2,12634\n",
    "0,0,14,16005,3,12634\n",
    "0,1,14,16005,3,12634\n",
    "0,2,14,16005,3,12634\n",
    "0,3,14,16005,3,12634\n",
    "0,0,15,16005,3,12634\n",
    "0,1,15,16005,4,12634\n",
    "0,2,15,16005,4,12634\n",
    "0,3,15,16005,4,12634\n",
    "0,0,16,16005,4,12634\n",
    "0,1,16,16005,3,12634\n",
    "0,2,16,16005,3,12634\n",
    "0,3,16,16005,2,12634\n",
    "0,0,17,16005,9,12634\n",
    "0,1,17,16005,5,12634\n",
    "0,2,17,16005,5,12634\n",
    "0,3,17,16005,3,12634\n",
    "0,0,18,16005,7,12634\n",
    "0,1,18,16005,7,12634\n",
    "0,2,18,16005,3,12634\n",
    "0,3,18,16005,6,12634\n",
    "0,0,19,16005,8,12634\n",
    "0,1,19,16005,11,12634\n",
    "0,2,19,16005,6,12634\n",
    "0,3,19,16005,7,12634\n",
    "0,0,1,16005,1,2378\n",
    "0,1,1,16005,1,2378\n",
    "0,2,1,16005,1,2378\n",
    "0,3,1,16005,2,2378\n",
    "0,0,20,16005,8,12634\n",
    "0,1,20,16005,9,12634\n",
    "0,2,20,16005,9,12634\n",
    "0,3,20,16005,11,12634\n",
    "0,0,21,16005,10,12634\n",
    "0,1,21,16005,9,12634\n",
    "0,2,21,16005,11,12634\n",
    "0,3,21,16005,6,12634\n",
    "0,0,22,16005,11,12634\n",
    "0,1,22,16005,10,12634\n",
    "0,2,22,16005,8,12634\n",
    "0,3,22,16005,10,12634\n",
    "0,0,23,16005,7,12634\n",
    "0,1,23,16005,10,12634\n",
    "0,2,23,16005,15,12634\n",
    "0,3,23,16005,13,12634\n",
    "0,0,24,16005,10,12634\n",
    "0,1,24,16005,5,12634\n",
    "0,2,24,16005,13,12634\n",
    "0,3,24,16005,7,12634\n",
    "0,0,25,16005,13,12634\n",
    "0,1,25,16005,15,12634\n",
    "0,2,25,16005,5,12634\n",
    "0,3,25,16005,9,12634\n",
    "0,0,26,16005,6,12634\n",
    "0,1,26,16005,6,12634\n",
    "0,2,26,16005,7,12634\n",
    "0,3,26,16005,8,12634\n",
    "0,0,27,16005,11,12634\n",
    "0,1,27,16005,9,12634\n",
    "0,2,27,16005,9,12634\n",
    "0,3,27,16005,6,12634\n",
    "0,0,28,16005,8,12634\n",
    "0,1,28,16005,6,12634\n",
    "0,2,28,16005,13,12634\n",
    "0,3,28,16005,9,12634\n",
    "0,0,29,16005,7,12634\n",
    "0,1,29,16005,8,12634\n",
    "0,2,29,16005,9,12634\n",
    "0,3,29,16005,10,12634\n",
    "0,0,2,16005,2,12634\n",
    "0,1,2,16005,3,12634\n",
    "0,2,2,16005,2,12634\n",
    "0,3,2,16005,2,12634\n",
    "0,0,30,16005,10,12634\n",
    "0,1,30,16005,10,12634\n",
    "0,2,30,16005,16,12634\n",
    "0,3,30,16005,11,12634\n",
    "0,0,31,16005,11,12634\n",
    "0,1,31,16005,12,12634\n",
    "0,2,31,16005,9,12634\n",
    "0,3,31,16005,12,12634\n",
    "0,0,32,16005,10,12634\n",
    "0,1,32,16005,9,12634\n",
    "0,2,32,16005,14,12634\n",
    "0,3,32,16005,15,12634\n",
    "0,0,33,16005,12,12634\n",
    "0,1,33,16005,18,12634\n",
    "0,2,33,16005,13,12634\n",
    "0,3,33,16005,19,12634\n",
    "0,0,34,16005,23,12634\n",
    "0,1,34,16005,25,12634\n",
    "0,2,34,16005,17,12634\n",
    "0,3,34,16005,22,12634\n",
    "0,0,35,16005,13,12634\n",
    "0,1,35,16005,15,12634\n",
    "0,2,35,16005,14,12634\n",
    "0,3,35,16005,13,12634\n",
    "0,0,36,16005,13,12634\n",
    "0,1,36,16005,17,12634\n",
    "0,2,36,16005,16,12634\n",
    "0,3,36,16005,23,12634\n",
    "0,0,37,16005,8,12634\n",
    "0,1,37,16005,12,12634\n",
    "0,2,37,16005,9,12634\n",
    "0,3,37,16005,17,12634\n",
    "0,0,38,16005,16,12634\n",
    "0,1,38,16005,16,12634\n",
    "0,2,38,16005,18,12634\n",
    "0,3,38,16005,15,12634\n",
    "0,0,39,16005,19,12634\n",
    "0,1,39,16005,21,12634\n",
    "0,2,39,16005,10,12634\n",
    "0,3,39,16005,14,12634\n",
    "0,0,3,16005,6,12634\n",
    "0,1,3,16005,6,12634\n",
    "0,2,3,16005,4,12634\n",
    "0,3,3,16005,7,12634\n",
    "0,0,40,16005,16,12634\n",
    "0,1,40,16005,15,12634\n",
    "0,2,40,16005,17,12634\n",
    "0,3,40,16005,17,12634\n",
    "0,0,41,16005,18,12634\n",
    "0,1,41,16005,19,12634\n",
    "0,2,41,16005,26,12634\n",
    "0,3,41,16005,20,12634\n",
    "0,0,42,16005,18,12634\n",
    "0,1,42,16005,17,12634\n",
    "0,2,42,16005,16,12634\n",
    "0,3,42,16005,12,12634\n",
    "0,0,43,16005,22,12634\n",
    "0,1,43,16005,26,12634\n",
    "0,2,43,16005,18,12634\n",
    "0,3,43,16005,18,12634\n",
    "0,0,44,16005,20,12634\n",
    "0,1,44,16005,14,12634\n",
    "0,2,44,16005,17,12634\n",
    "0,3,44,16005,13,12634\n",
    "0,0,45,16005,8,12634\n",
    "0,1,45,16005,17,12634\n",
    "0,2,45,16005,14,12634\n",
    "0,3,45,16005,18,12634\n",
    "0,0,46,16005,14,12634\n",
    "0,1,46,16005,16,12634\n",
    "0,2,46,16005,14,12634\n",
    "0,3,46,16005,16,12634\n",
    "0,0,47,16005,11,12634\n",
    "0,1,47,16005,11,12634\n",
    "0,2,47,16005,16,12634\n",
    "0,3,47,16005,25,12634\n",
    "0,0,48,16005,12,12634\n",
    "0,1,48,16005,17,12634\n",
    "0,2,48,16005,15,12634\n",
    "0,3,48,16005,15,12634\n",
    "0,0,49,16005,13,12634\n",
    "0,1,49,16005,11,12634\n",
    "0,2,49,16005,13,12634\n",
    "0,3,49,16005,15,12634\n",
    "0,0,4,16005,5,12634\n",
    "0,1,4,16005,4,12634\n",
    "0,2,4,16005,3,12634\n",
    "0,3,4,16005,5,12634\n",
    "0,0,50,16005,15,12634\n",
    "0,1,50,16005,13,12634\n",
    "0,2,50,16005,12,12634\n",
    "0,3,50,16005,11,12634\n",
    "0,0,51,16005,13,12634\n",
    "0,1,51,16005,14,12634\n",
    "0,2,51,16005,9,12634\n",
    "0,3,51,16005,11,12634\n",
    "0,0,52,16005,24,12634\n",
    "0,1,52,16005,14,12634\n",
    "0,2,52,16005,15,12634\n",
    "0,3,52,16005,21,12634\n",
    "0,0,53,16005,17,12634\n",
    "0,1,53,16005,13,12634\n",
    "0,2,53,16005,16,12634\n",
    "0,3,53,16005,21,12634\n",
    "0,0,54,16005,12,12634\n",
    "0,1,54,16005,12,12634\n",
    "0,2,54,16005,13,12634\n",
    "0,3,54,16005,14,12634\n",
    "0,0,55,16005,14,12634\n",
    "0,1,55,16005,11,12634\n",
    "0,2,55,16005,12,12634\n",
    "0,3,55,16005,17,12634\n",
    "0,0,56,16005,12,12634\n",
    "0,1,56,16005,19,12634\n",
    "0,2,56,16005,13,12634\n",
    "0,3,56,16005,15,12634\n",
    "0,0,57,16005,24,12634\n",
    "0,1,57,16005,23,12634\n",
    "0,2,57,16005,20,12634\n",
    "0,3,57,16005,19,12634\n",
    "0,0,58,16005,17,12634\n",
    "0,1,58,16005,17,12634\n",
    "0,2,58,16005,17,12634\n",
    "0,3,58,16005,16,12634\n",
    "0,0,59,16005,18,12634\n",
    "0,1,59,16005,13,12634\n",
    "0,2,59,16005,13,12634\n",
    "0,3,59,16005,12,12634\n",
    "0,0,5,16005,5,12634\n",
    "0,1,5,16005,6,12634\n",
    "0,2,5,16005,6,12634\n",
    "0,3,5,16005,6,12634\n",
    "0,0,60,16005,20,12634\n",
    "0,1,60,16005,19,12634\n",
    "0,2,60,16005,18,12634\n",
    "0,3,60,16005,20,12634\n",
    "0,0,61,16005,14,12634\n",
    "0,1,61,16005,16,12634\n",
    "0,2,61,16005,9,12634\n",
    "0,3,61,16005,14,12634\n",
    "0,0,62,16005,12,12634\n",
    "0,1,62,16005,11,12634\n",
    "0,2,62,16005,10,12634\n",
    "0,3,62,16005,15,12634\n",
    "0,0,63,16005,12,12634\n",
    "0,1,63,16005,13,12634\n",
    "0,2,63,16005,13,12634\n",
    "0,3,63,16005,15,12634\n",
    "0,0,64,16005,14,12634\n",
    "0,1,64,16005,13,12634\n",
    "0,2,64,16005,11,12634\n",
    "0,3,64,16005,10,12634\n",
    "0,0,65,16005,12,12634\n",
    "0,1,65,16005,15,12634\n",
    "0,2,65,16005,13,12634\n",
    "0,3,65,16005,13,12634\n",
    "0,0,66,16005,16,12634\n",
    "0,1,66,16005,15,12634\n",
    "0,2,66,16005,17,12634\n",
    "0,3,66,16005,13,12634\n",
    "0,0,67,16005,10,12634\n",
    "0,1,67,16005,8,12634\n",
    "0,2,67,16005,6,12634\n",
    "0,3,67,16005,11,12634\n",
    "0,0,68,16005,8,12634\n",
    "0,1,68,16005,10,12634\n",
    "0,2,68,16005,12,12634\n",
    "0,3,68,16005,10,12634\n",
    "0,0,69,16005,9,12634\n",
    "0,1,69,16005,11,12634\n",
    "0,2,69,16005,9,12634\n",
    "0,3,69,16005,9,12634\n",
    "0,0,6,16005,4,12634\n",
    "0,1,6,16005,3,12634\n",
    "0,2,6,16005,4,12634\n",
    "0,3,6,16005,4,12634\n",
    "0,0,70,16005,13,12634\n",
    "0,1,70,16005,16,12634\n",
    "0,2,70,16005,13,12634\n",
    "0,3,70,16005,16,12634\n",
    "0,0,71,16005,17,12634\n",
    "0,1,71,16005,18,12634\n",
    "0,2,71,16005,18,12634\n",
    "0,3,71,16005,18,12634\n",
    "0,0,72,16005,16,12634\n",
    "0,1,72,16005,15,12634\n",
    "0,2,72,16005,16,12634\n",
    "0,3,72,16005,18,12634\n",
    "0,0,73,16005,17,12634\n",
    "0,1,73,16005,19,12634\n",
    "0,2,73,16005,15,12634\n",
    "0,3,73,16005,21,12634\n",
    "0,0,74,16005,17,12634\n",
    "0,1,74,16005,21,12634\n",
    "0,2,74,16005,17,12634\n",
    "0,3,74,16005,22,12634\n",
    "0,0,75,16005,13,12634\n",
    "0,1,75,16005,12,12634\n",
    "0,2,75,16005,15,12634\n",
    "0,3,75,16005,14,12634\n",
    "0,0,76,16005,14,12634\n",
    "0,1,76,16005,15,12634\n",
    "0,2,76,16005,16,12634\n",
    "0,3,76,16005,20,12634\n",
    "0,0,77,16005,9,12634\n",
    "0,1,77,16005,9,12634\n",
    "0,2,77,16005,13,12634\n",
    "0,3,77,16005,12,12634\n",
    "0,0,78,16005,14,12634\n",
    "0,1,78,16005,12,12634\n",
    "0,2,78,16005,13,12634\n",
    "0,3,78,16005,12,12634\n",
    "0,0,79,16005,16,12634\n",
    "0,1,79,16005,21,12634\n",
    "0,2,79,16005,22,12634\n",
    "0,3,79,16005,21,12634\n",
    "0,0,7,16005,4,12634\n",
    "0,1,7,16005,4,12634\n",
    "0,2,7,16005,5,12634\n",
    "0,3,7,16005,5,12634\n",
    "0,0,80,16005,14,12634\n",
    "0,1,80,16005,12,12634\n",
    "0,2,80,16005,11,12634\n",
    "0,3,80,16005,12,12634\n",
    "0,0,81,16005,13,12634\n",
    "0,1,81,16005,17,12634\n",
    "0,2,81,16005,21,12634\n",
    "0,3,81,16005,17,12634\n",
    "0,0,82,16005,16,12634\n",
    "0,1,82,16005,17,12634\n",
    "0,2,82,16005,18,12634\n",
    "0,3,82,16005,13,12634\n",
    "0,0,83,16005,12,12634\n",
    "0,1,83,16005,16,12634\n",
    "0,2,83,16005,12,12634\n",
    "0,3,83,16005,11,12634\n",
    "0,0,84,16005,19,12634\n",
    "0,1,84,16005,17,12634\n",
    "0,2,84,16005,12,12634\n",
    "0,3,84,16005,14,12634\n",
    "0,0,85,16005,11,12634\n",
    "0,1,85,16005,17,12634\n",
    "0,2,85,16005,18,12634\n",
    "0,3,85,16005,19,12634\n",
    "0,0,86,16005,16,12634\n",
    "0,1,86,16005,22,12634\n",
    "0,2,86,16005,14,12634\n",
    "0,3,86,16005,18,12634\n",
    "0,0,87,16005,17,12634\n",
    "0,1,87,16005,16,12634\n",
    "0,2,87,16005,15,12634\n",
    "0,3,87,16005,15,12634\n",
    "0,0,88,16005,14,12634\n",
    "0,1,88,16005,12,12634\n",
    "0,2,88,16005,15,12634\n",
    "0,3,88,16005,10,12634\n",
    "0,0,89,16005,15,12634\n",
    "0,1,89,16005,14,12634\n",
    "0,2,89,16005,14,12634\n",
    "0,3,89,16005,16,12634\n",
    "0,0,8,16005,3,12634\n",
    "0,1,8,16005,3,12634\n",
    "0,2,8,16005,4,12634\n",
    "0,3,8,16005,4,12634\n",
    "0,0,90,16005,19,12634\n",
    "0,1,90,16005,17,12634\n",
    "0,2,90,16005,11,12634\n",
    "0,3,90,16005,8,12634\n",
    "0,0,91,16005,16,12634\n",
    "0,1,91,16005,17,12634\n",
    "0,2,91,16005,15,12634\n",
    "0,3,91,16005,18,12634\n",
    "0,0,92,16005,10,12634\n",
    "0,1,92,16005,12,12634\n",
    "0,2,92,16005,17,12634\n",
    "0,3,92,16005,19,12634\n",
    "0,0,93,16005,7,12634\n",
    "0,1,93,16005,5,12634\n",
    "0,2,93,16005,11,12634\n",
    "0,3,93,16005,4,12634\n",
    "0,0,94,16005,17,12634\n",
    "0,1,94,16005,12,12634\n",
    "0,2,94,16005,20,12634\n",
    "0,3,94,16005,18,12634\n",
    "0,0,95,16005,12,12634\n",
    "0,1,95,16005,12,12634\n",
    "0,2,95,16005,16,12634\n",
    "0,3,95,16005,19,12634\n",
    "0,0,96,16005,14,12634\n",
    "0,1,96,16005,17,12634\n",
    "0,2,96,16005,16,12634\n",
    "0,3,96,16005,11,12634\n",
    "0,0,97,16005,10,12634\n",
    "0,1,97,16005,10,12634\n",
    "0,2,97,16005,15,12634\n",
    "0,3,97,16005,11,12634\n",
    "0,0,98,16005,17,12634\n",
    "0,1,98,16005,17,12634\n",
    "0,2,98,16005,21,12634\n",
    "0,3,98,16005,16,12634\n",
    "0,0,99,16005,19,12634\n",
    "0,1,99,16005,15,12634\n",
    "0,2,99,16005,21,12634\n",
    "0,3,99,16005,15,12634\n",
    "0,0,9,16005,6,12634\n",
    "0,1,9,16005,5,12634\n",
    "0,2,9,16005,3,12634\n",
    "0,3,9,16005,5,12634\n",
    "''')\n",
    "\n",
    "df_lowestroot_phylo = pd.read_csv(lowestroot_phylo_csv).groupby([\n",
    "    'Series',\n",
    "    'Stint',\n",
    "]).mean().reset_index()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.merge(\n",
    "    df,\n",
    "    df_lowestroot_phylo,\n",
    "    on=['Stint', 'Series'],\n",
    "    how='outer',\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "dfm10 = df[ df['Stint'] % 10 == 0 ]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "dfx = df[ df['Series'] == 16005 ].sort_values('Morph')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for col in df.columns:\n",
    "    print(col)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Fitness Data\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "background_key = {\n",
    "    \"immediatepredecessor-simuls-dosecorrected-withbioticbackground-withmut\"\n",
    "        : \"Prefatory\",\n",
    "    \"immediatepredecessor-simuls-dosecorrected-withfuturebioticbackground-withmut\"\n",
    "        : \"Contemporary\",\n",
    "    \"immediatepredecessor-simuls-nobioticbackground-withmut\"\n",
    "        : \"Without\",\n",
    "    \"lowestroot-immediatepredecessor-battles\"\n",
    "        : \"Without\",\n",
    "    \"immediatepredecessor-simuls-dosecorrected-nodiversitymaintenance-withbioticbackground-withmut\"\n",
    "        : \"Prefatory\\n(no diversity maint.)\",\n",
    "    \"immediatepredecessor-simuls-dosecorrected-nodiversitymaintenance-withfuturebioticbackground-withmut\"\n",
    "        : \"Contemporary\\n(no diversity maint.)\",\n",
    "    \"immediatepredecessor-battles-dosecorrected-withbioticbackground-withmut\"\n",
    "        : \"Prefatory\",\n",
    "    \"immediatepredecessor-battles-dosecorrected-withfuturebioticbackground-withmut\"\n",
    "        : \"Contemporary\",\n",
    "}\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "color_key = {\n",
    "    'a' : 'tab:blue',\n",
    "    'b' : 'tab:orange',\n",
    "    'c' : 'tab:green',\n",
    "    'd' : 'tab:red',\n",
    "    'e' : 'tab:purple',\n",
    "    'f' : 'tab:brown',\n",
    "    'g' : 'tab:pink',\n",
    "    'h' : 'tab:gray',\n",
    "    'i' : 'tab:olive',\n",
    "    'j' : 'tab:cyan',\n",
    "}\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "morph_key = {\n",
    "    row['Stint'] : row['Morph']\n",
    "    for idx, row in df_morph.iterrows()\n",
    "}\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def subject_key(setup: str) -> str:\n",
    "    if 'simul' in setup or 'competition' in setup:\n",
    "        return 'Specimen'\n",
    "    elif 'battle' in setup:\n",
    "        return 'Population'\n",
    "    else:\n",
    "        assert False\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "dfs_fit = []\n",
    "for setup in (\n",
    "    \"immediatepredecessor-simuls-dosecorrected-withbioticbackground-withmut\",\n",
    "    \"immediatepredecessor-simuls-dosecorrected-withfuturebioticbackground-withmut\",\n",
    "    \"immediatepredecessor-simuls-nobioticbackground-withmut\",\n",
    "    \"lowestroot-immediatepredecessor-battles\",\n",
    "    \"immediatepredecessor-simuls-dosecorrected-nodiversitymaintenance-withbioticbackground-withmut\",\n",
    "    \"immediatepredecessor-simuls-dosecorrected-nodiversitymaintenance-withfuturebioticbackground-withmut\",\n",
    "    \"immediatepredecessor-battles-dosecorrected-withbioticbackground-withmut\",\n",
    "    \"immediatepredecessor-battles-dosecorrected-withfuturebioticbackground-withmut\",\n",
    "):\n",
    "    print(setup)\n",
    "    df_fit = pd.read_csv(\n",
    "        f\"https://prq49.s3.us-east-2.amazonaws.com/endeavor%3D16/{setup}/stage%3D2%2Bwhat%3Dcollated/a%3Dconcat%2Bhow%3Dmanual%2Bext%3D.csv\",\n",
    "    )\n",
    "    df_fit[\"setup\"] = setup\n",
    "    if \"Fitness Differential Focal\" not in df_fit:\n",
    "        df_fit[\"Fitness Differential Focal\"] = df_fit[\"Fitness Differential\"]\n",
    "    if \"Focal Prevalence\" not in df_fit:\n",
    "        df_fit[\"Focal Prevalence\"] = df_fit[\"Prevalence\"]\n",
    "    if \"Focal Abundance\" not in df_fit:\n",
    "        df_fit[\"Focal Abundance\"] = df_fit[\"Abundance\"]\n",
    "\n",
    "    df_fit['Positive Fitness Differential Focal'] = df_fit['Fitness Differential Focal'] > 0\n",
    "\n",
    "    dfs_fit.append(df_fit)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_fit = pd.concat(dfs_fit, ignore_index=True)\n",
    "df_fit['Biotic Background'] = df_fit['setup'].apply(lambda setup: background_key[setup])\n",
    "df_fit['Assay Subject'] = df_fit['setup'].apply(lambda setup: subject_key(setup))\n",
    "df_fit['Assay Subject'] = df_fit['setup'].apply(lambda setup: subject_key(setup))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_fit = df_fit[\n",
    "    (df_fit[\"Root ID\"] == 1)\n",
    "    & (df_fit[\"Competition Stint\"] > 0)\n",
    "]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# adapted from https://stackoverflow.com/a/49601444\n",
    "def lighten_color(color, amount=0.5):\n",
    "    \"\"\"\n",
    "    Lightens the given color by multiplying (1-luminosity) by the given amount.\n",
    "    Input can be matplotlib color string, hex string, or RGB tuple.\n",
    "\n",
    "    Examples:\n",
    "    >> lighten_color('g', 0.3)\n",
    "    >> lighten_color('#F034A3', 0.6)\n",
    "    >> lighten_color((.3,.55,.1), 0.5)\n",
    "    \"\"\"\n",
    "    import matplotlib.colors as mc\n",
    "    import colorsys\n",
    "    try:\n",
    "        c = mc.cnames[color]\n",
    "    except:\n",
    "        c = color\n",
    "    r, g, b = mc.to_rgb(c)\n",
    "    return r + amount * (1 - r), g + amount * (1 - g), b + amount * (1 - b)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df[\"Mutational Sensitivity\"] = 1 - df[\"Fraction Mutations that are Deleterious\"]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "prev_stint = [  # from phylo\n",
    "    0,  # 0\n",
    "    1,  # 1\n",
    "    2,  # 2\n",
    "    2,  # 3\n",
    "    3,  # 4\n",
    "    3,  # 5\n",
    "    3,  # 6\n",
    "    6,  # 7\n",
    "    6,  # 8\n",
    "    5,  # 9\n",
    "    9,  # 10\n",
    "    10, # 11\n",
    "    9,  # 12\n",
    "    12,  # 13\n",
    "    13,  # 14\n",
    "    13,  # 15\n",
    "    15,  # 16\n",
    "    16,  # 17\n",
    "    17,  # 18\n",
    "    18,  # 19\n",
    "    18,  # 20\n",
    "    20,  # 21\n",
    "    21,  # 22\n",
    "    19,  # 23\n",
    "    23,  # 24\n",
    "    24,  # 25\n",
    "    24,  # 26\n",
    "    24,  # 27\n",
    "    26,  # 28\n",
    "    27,  # 29\n",
    "    29,  # 30\n",
    "    29,  # 31\n",
    "    29,  # 32\n",
    "    30,  # 33\n",
    "    32,  # 34\n",
    "    34,  # 35\n",
    "    33,  # 36\n",
    "    36,  # 37\n",
    "    37,  # 38\n",
    "    36,  # 39\n",
    "    38,  # 40\n",
    "    39,  # 41\n",
    "    40,  # 42\n",
    "    41,  # 43\n",
    "    42,  # 44\n",
    "    42,  # 45\n",
    "    45,  # 46\n",
    "    46,  # 47\n",
    "    47,  # 48\n",
    "    46,  # 49\n",
    "    49,  # 50\n",
    "    49,  # 51\n",
    "    49,  # 52\n",
    "    52,  # 53\n",
    "    49,  # 54\n",
    "    49,  # 55\n",
    "    55,  # 56\n",
    "    56,  # 57\n",
    "    55,  # 58\n",
    "    56,  # 59\n",
    "    57,  # 60\n",
    "    60,  # 61\n",
    "    61,  # 62\n",
    "    57,  # 63\n",
    "    63,  # 64\n",
    "    64,  # 65\n",
    "    63,  # 66\n",
    "    66,  # 67\n",
    "    64,  # 68\n",
    "    63,  # 69\n",
    "    68,  # 70\n",
    "    69,  # 71\n",
    "    69,  # 72\n",
    "    72,  # 73\n",
    "    68,  # 74\n",
    "    73,  # 75\n",
    "    73,  # 76\n",
    "    76,  # 77\n",
    "    68,  # 78\n",
    "    76,  # 79\n",
    "    78,  # 80\n",
    "    79,  # 81\n",
    "    80,  # 82\n",
    "    80,  # 83\n",
    "    83,  # 84\n",
    "    83,  # 85\n",
    "    85,  # 86\n",
    "    80,  # 87\n",
    "    85,  # 88\n",
    "    87,  # 89\n",
    "    87,  # 90\n",
    "    90,  # 91\n",
    "    89,  # 92\n",
    "    90,  # 93\n",
    "    93,  # 94\n",
    "    93,  # 95\n",
    "    93,  # 96\n",
    "    94,  # 97\n",
    "    94,  # 98\n",
    "    98,  # 99\n",
    "    99, # 100\n",
    "]\n",
    "import numpy as np\n",
    "prev_stint_np = np.array(prev_stint)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Plotting\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_df = df.sort_values(\n",
    "    \"Stint\",\n",
    ").loc[\n",
    "    (\n",
    "        (df[\"Series\"] == 16005)\n",
    "    ),\n",
    "].sort_values(\"Stint\")\n",
    "data_df[\"prevcplx\"] = data_df[\"Critical Fitness Complexity\"].to_numpy()[\n",
    "    prev_stint_np\n",
    "]\n",
    "data_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_fit = df_fit.sort_values(\n",
    "    \"Competition Stint\",\n",
    ").loc[\n",
    "    (\n",
    "        # (df_fit[\"Competition Stint\"] > 1)\n",
    "        (df_fit[\"Assay Subject\"] == \"Specimen\")\n",
    "        & (df_fit[\"Biotic Background\"] == \"Prefatory\")\n",
    "    ),\n",
    "].groupby(\n",
    "    \"Competition Stint\",\n",
    ").median().reset_index()\n",
    "data_fit"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_fit.columns"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = data_df.merge(\n",
    "    data_fit,\n",
    "    left_on=\"Stint\",\n",
    "    right_on=\"Competition Stint\",\n",
    "    how=\"inner\",\n",
    "    suffixes=(\"\", \"_fit\"),\n",
    ").sort_values(\"Stint\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data[\"Morph\"] = data[\"Morph\"].replace(\n",
    "    {\n",
    "        \"a\": 0,\n",
    "        \"b\": 1,\n",
    "        \"c\": 2,\n",
    "        \"d\": 3,\n",
    "        \"e\": 4,\n",
    "        \"f\": 5,\n",
    "        \"g\": 6,\n",
    "        \"h\": 7,\n",
    "        \"i\": 8,\n",
    "        \"j\": 9,\n",
    "    },\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "dx = data.loc[\n",
    "    (data[\"Stint\"] > 1)\n",
    "    & (data[\"Morph\"] != 8)\n",
    "    & (data[\"Morph\"] != 7)\n",
    "    & (data[\"Morph\"] != 3)\n",
    "    & ~((data[\"Morph\"] == 1) & (data[\"Stint\"] > 20))\n",
    "].sort_values(\"Stint\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "sns.regplot(\n",
    "    y=dx[\"Critical Fitness Complexity\"].rolling(6, center=False, min_periods=1).mean(),\n",
    "    # y=data[\"Fitness Differential Focal\"],\n",
    "    x=dx[\"Stint\"],\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "sns.regplot(\n",
    "    y=dx[\"Fitness Differential Focal\"].iloc[::-1].rolling(7, center=False, min_periods=1).mean().iloc[::-1],\n",
    "    # y=data[\"Fitness Differential Focal\"],\n",
    "    x=dx[\"Stint\"],\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "sns.regplot(\n",
    "    x=dx[\"Stint\"],\n",
    "    y=dx[\"Critical Fitness Complexity\"] - dx[\"prevcplx\"],\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from scipy import stats as scipy_stats\n",
    "\n",
    "fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(4,2), sharey=True)\n",
    "for shift, ax in ((0, ax1), (-1, ax2)):\n",
    "    cpx = dx[\"Critical Fitness Complexity\"] - dx[\"prevcplx\"] > 0\n",
    "    fit = dx[\"Fitness Differential Focal\"].shift(shift)\n",
    "\n",
    "    sns.violinplot(\n",
    "        x=cpx,\n",
    "        hue=cpx,\n",
    "        y=fit,\n",
    "        inner=\"box\",\n",
    "        gap=0.1,\n",
    "        split=True,\n",
    "        legend=False,\n",
    "        ax=ax,\n",
    "    )\n",
    "    ax.collections[1].set_edgecolor('gainsboro')\n",
    "    ax.collections[0].set_edgecolor('gainsboro')\n",
    "    sns.stripplot(\n",
    "        x=cpx,\n",
    "        y=fit,\n",
    "        ax=ax,\n",
    "        color=\"black\",\n",
    "        s=2,\n",
    "    )\n",
    "    ax.set_xlabel(\"Incr G Complexity\")\n",
    "    ax.set_ylabel(\"Fitness Differential\")\n",
    "\n",
    "    print(\n",
    "        scipy_stats.mannwhitneyu(\n",
    "            fit[cpx].dropna(),\n",
    "            fit[~cpx].dropna(),\n",
    "            alternative=\"greater\",\n",
    "        ),\n",
    "    )\n",
    "\n",
    "ax1.set_title(\"Same Stint\")\n",
    "ax2.set_title(\"Next Stint\")\n",
    "\n",
    "plt.show()\n",
    "\n",
    "sns.scatterplot(\n",
    "    x=dx[\"Critical Fitness Complexity\"] - dx[\"prevcplx\"],\n",
    "    y=dx[\"Fitness Differential Focal\"].shift(shift),\n",
    "    hue=cpx,\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from scipy import stats as scipy_stats\n",
    "\n",
    "for sign in 1, -1:\n",
    "    with tp.teed(\n",
    "        plt.subplots,\n",
    "        1, 5, figsize=(8,2), sharey=True,\n",
    "        teeplot_outattrs={\n",
    "            \"sign\": sign,\n",
    "            \"how\": \"rollingmean\",\n",
    "        },\n",
    "        teeplot_subdir=teeplot_subdir,\n",
    "    ) as g:\n",
    "        fig, axs = g\n",
    "        for shift, ax in zip(range(10), axs):\n",
    "            cpx = dx[\"Critical Fitness Complexity\"] - dx[\"prevcplx\"] > 0\n",
    "            if shift:\n",
    "                fit = dx[\"Fitness Differential Focal\"].iloc[::sign].rolling(shift, center=False, closed=\"left\", min_periods=1).mean().iloc[::sign]\n",
    "            else:\n",
    "                fit = dx[\"Fitness Differential Focal\"]\n",
    "\n",
    "            sns.violinplot(\n",
    "                x=cpx,\n",
    "                hue=cpx,\n",
    "                y=fit,\n",
    "                inner=\"box\",\n",
    "                gap=0.1,\n",
    "                split=True,\n",
    "                legend=False,\n",
    "                ax=ax,\n",
    "            )\n",
    "            ax.collections[1].set_edgecolor('gainsboro')\n",
    "            ax.collections[0].set_edgecolor('gainsboro')\n",
    "            sns.stripplot(\n",
    "                x=cpx,\n",
    "                y=fit,\n",
    "                ax=ax,\n",
    "                color=\"black\",\n",
    "                s=2,\n",
    "            )\n",
    "            ax.set_xlabel(\"Incr G Complexity\")\n",
    "            ax.set_ylabel(\"Fitness Differential\")\n",
    "            p = scipy_stats.mannwhitneyu(\n",
    "                fit[cpx].dropna(),\n",
    "                fit[~cpx].dropna(),\n",
    "                alternative=\"greater\",\n",
    "            ).pvalue\n",
    "            ax.text(0.7, 0.9, f\"p={p:.2g}\",\n",
    "                    ha='center', va='center',\n",
    "                    fontsize=8,\n",
    "                    transform=ax.transAxes,\n",
    "                )\n",
    "            if shift != 2:\n",
    "                ax.set_xlabel(\"\")\n",
    "\n",
    "            ax.set_title(f\"Shift {-1 * sign * shift}\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from scipy import stats as scipy_stats\n",
    "\n",
    "for sign in 1, -1:\n",
    "    with tp.teed(\n",
    "        plt.subplots,\n",
    "        1, 5, figsize=(8,2), sharey=True,\n",
    "        teeplot_outattrs={\n",
    "            \"sign\": sign,\n",
    "            \"how\": \"shift\",\n",
    "        },\n",
    "        teeplot_subdir=teeplot_subdir,\n",
    "    ) as g:\n",
    "        fig, axs = g\n",
    "        for shift, ax in zip(range(10), axs):\n",
    "            cpx = dx[\"Critical Fitness Complexity\"] - dx[\"prevcplx\"] > 0\n",
    "            if shift:\n",
    "                fit = dx[\"Fitness Differential Focal\"].shift(sign * shift)\n",
    "\n",
    "            else:\n",
    "                fit = dx[\"Fitness Differential Focal\"]\n",
    "\n",
    "            sns.violinplot(\n",
    "                x=cpx,\n",
    "                hue=cpx,\n",
    "                y=fit,\n",
    "                inner=\"box\",\n",
    "                gap=0.1,\n",
    "                split=True,\n",
    "                legend=False,\n",
    "                ax=ax,\n",
    "            )\n",
    "            ax.collections[1].set_edgecolor('gainsboro')\n",
    "            ax.collections[0].set_edgecolor('gainsboro')\n",
    "            sns.stripplot(\n",
    "                x=cpx,\n",
    "                y=fit,\n",
    "                ax=ax,\n",
    "                color=\"black\",\n",
    "                s=2,\n",
    "            )\n",
    "            ax.set_xlabel(\"Incr G Complexity\")\n",
    "            ax.set_ylabel(\"Fitness Differential\")\n",
    "            p = scipy_stats.mannwhitneyu(\n",
    "                fit[cpx].dropna(),\n",
    "                fit[~cpx].dropna(),\n",
    "                alternative=\"greater\",\n",
    "            ).pvalue\n",
    "            ax.text(0.7, 0.9, f\"p={p:.2g}\",\n",
    "                    ha='center', va='center',\n",
    "                    fontsize=8,\n",
    "                    transform=ax.transAxes,\n",
    "                )\n",
    "\n",
    "            if shift != 2:\n",
    "                ax.set_xlabel(\"\")\n",
    "\n",
    "            ax.set_title(f\"Shift {-1 * sign * shift}\")\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.18"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> binder/2025-08-28-complexity-adaptation.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "%load_ext watermark\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import boto3\n",
    "import botocore\n",
    "from io import StringIO\n",
    "from iterdub import iterdub as ib\n",
    "from iterpop import iterpop as ip\n",
    "from matplotlib import pyplot as plt\n",
    "import pandas as pd\n",
    "from pandas.util import hash_pandas_object\n",
    "import re\n",
    "import seaborn as sns\n",
    "import statsmodels.api as sm\n",
    "from teeplot import teeplot as tp\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "\n",
    "from IPython.display import display\n",
    "import seaborn as sns\n",
    "from teeplot import teeplot as tp\n",
    "\n",
    "from dishpylib.pyhelpers import make_outattr_metadata\n",
    "from dishpylib.pyhelpers import print_runtime\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "%watermark -diwmuv -iv\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "teeplot_subdir = os.environ.get(\n",
    "    \"NOTEBOOK_NAME\", \"2025-08-28-complexity-adaptation\"\n",
    ")\n",
    "teeplot_subdir"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# get data\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "s3_handle = boto3.resource(\n",
    "    's3',\n",
    "    region_name=\"us-east-2\",\n",
    "    config=botocore.config.Config(\n",
    "        signature_version=botocore.UNSIGNED,\n",
    "    ),\n",
    ")\n",
    "bucket_handle = s3_handle.Bucket('prq49')\n",
    "\n",
    "series_profiles, = bucket_handle.objects.filter(\n",
    "    Prefix=f'endeavor=16/series-profiles/stage=8+what=elaborated/',\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_csv(\n",
    "    f's3://prq49/{series_profiles.key}',\n",
    "    compression='xz',\n",
    ")\n",
    "dfdigest = '{:x}'.format(hash_pandas_object( df ).sum())\n",
    "dfdigest\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# set up graphing utilities\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def letterscatter(*,data,x,y,cat):\n",
    "    sns.scatterplot(\n",
    "        data=data,\n",
    "        x=x,\n",
    "        y=y,\n",
    "        color='k',\n",
    "        edgecolor='k',\n",
    "        s=200,\n",
    "    )\n",
    "    sns.scatterplot(\n",
    "        data=data,\n",
    "        x=x,\n",
    "        y=y,\n",
    "        hue=cat,\n",
    "        edgecolor=None,\n",
    "        s=120,\n",
    "    )\n",
    "    sns.scatterplot(\n",
    "        data=data,\n",
    "        x=x,\n",
    "        y=y,\n",
    "        color='w',\n",
    "        style=cat,\n",
    "        markers={\n",
    "            phen : f'$\\mathrm{{{phen}}}$'\n",
    "            for phen in data[cat].unique()\n",
    "        },\n",
    "        legend=False,\n",
    "    )\n",
    "    plt.legend(\n",
    "        bbox_to_anchor=(1.01, 1),\n",
    "        borderaxespad=0,\n",
    "        title='Morph',\n",
    "        frameon=False,\n",
    "    )\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def letterscatter_vline(*args, **kwargs):\n",
    "    letterscatter(*args, **kwargs)\n",
    "    plt.axvline(15,zorder=-2,c='k',ls=':')\n",
    "    plt.axvline(45,zorder=-2,c='k',ls='--')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def letterscatter_vline_interpolationmissing(*args, **kwargs):\n",
    "    letterscatter_vline(*args, **kwargs)\n",
    "\n",
    "    for stint in dfx[ dfx['a=most_credible_idx+set_size=1'].isnull() ]['Stint']:\n",
    "        plt.axvline(stint, c='gray', zorder=-2, alpha=0.5)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# preprocess data\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "morph_csv = StringIO('''Stint,Morph,Series\n",
    "0,a,16005\n",
    "1,b,16005\n",
    "2,c,16005\n",
    "3,b,16005\n",
    "4,b,16005\n",
    "5,b,16005\n",
    "6,b,16005\n",
    "7,b,16005\n",
    "8,b,16005\n",
    "9,b,16005\n",
    "10,b,16005\n",
    "11,b,16005\n",
    "12,b,16005\n",
    "13,b,16005\n",
    "14,d,16005\n",
    "15,e,16005\n",
    "16,e,16005\n",
    "17,e,16005\n",
    "18,e,16005\n",
    "19,e,16005\n",
    "20,e,16005\n",
    "21,e,16005\n",
    "22,e,16005\n",
    "23,e,16005\n",
    "24,e,16005\n",
    "25,e,16005\n",
    "26,b,16005\n",
    "27,e,16005\n",
    "28,b,16005\n",
    "29,e,16005\n",
    "30,e,16005\n",
    "31,e,16005\n",
    "32,e,16005\n",
    "33,e,16005\n",
    "34,e,16005\n",
    "35,e,16005\n",
    "36,e,16005\n",
    "37,e,16005\n",
    "38,e,16005\n",
    "39,f,16005\n",
    "40,e,16005\n",
    "41,e,16005\n",
    "42,e,16005\n",
    "43,e,16005\n",
    "44,e,16005\n",
    "45,g,16005\n",
    "46,g,16005\n",
    "47,g,16005\n",
    "48,g,16005\n",
    "49,g,16005\n",
    "50,g,16005\n",
    "51,g,16005\n",
    "52,g,16005\n",
    "53,e,16005\n",
    "54,g,16005\n",
    "55,g,16005\n",
    "56,g,16005\n",
    "57,g,16005\n",
    "58,g,16005\n",
    "59,h,16005\n",
    "60,g,16005\n",
    "61,e,16005\n",
    "62,g,16005\n",
    "63,g,16005\n",
    "64,e,16005\n",
    "65,e,16005\n",
    "66,g,16005\n",
    "67,g,16005\n",
    "68,e,16005\n",
    "69,g,16005\n",
    "70,e,16005\n",
    "71,e,16005\n",
    "72,e,16005\n",
    "73,g,16005\n",
    "74,i,16005\n",
    "75,i,16005\n",
    "76,g,16005\n",
    "77,i,16005\n",
    "78,e,16005\n",
    "79,g,16005\n",
    "80,e,16005\n",
    "81,e,16005\n",
    "82,e,16005\n",
    "83,e,16005\n",
    "84,e,16005\n",
    "85,e,16005\n",
    "86,e,16005\n",
    "87,e,16005\n",
    "88,e,16005\n",
    "89,g,16005\n",
    "90,g,16005\n",
    "91,e,16005\n",
    "92,i,16005\n",
    "93,e,16005\n",
    "94,e,16005\n",
    "95,b,16005\n",
    "96,b,16005\n",
    "97,h,16005\n",
    "98,e,16005\n",
    "99,e,16005\n",
    "100,j,16005\n",
    "''')\n",
    "\n",
    "df_morph = pd.read_csv(morph_csv)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.merge(\n",
    "    df,\n",
    "    df_morph,\n",
    "    on=['Stint', 'Series'],\n",
    "    how='outer',\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "lowestroot_phylo_csv = StringIO('''proc,thread,Stint,Series,Lowest Num Stint Root IDs,Lowest Root ID\n",
    "0,0,0,16005,1,2378\n",
    "0,1,0,16005,1,2378\n",
    "0,2,0,16005,1,2378\n",
    "0,3,0,16005,1,2378\n",
    "0,0,100,16005,25,12634\n",
    "0,1,100,16005,26,12634\n",
    "0,2,100,16005,24,12634\n",
    "0,3,100,16005,22,12634\n",
    "0,0,10,16005,4,12634\n",
    "0,1,10,16005,3,12634\n",
    "0,2,10,16005,4,12634\n",
    "0,3,10,16005,3,12634\n",
    "0,0,11,16005,3,12634\n",
    "0,1,11,16005,3,12634\n",
    "0,2,11,16005,2,12634\n",
    "0,3,11,16005,3,12634\n",
    "0,0,12,16005,4,12634\n",
    "0,1,12,16005,4,12634\n",
    "0,2,12,16005,4,12634\n",
    "0,3,12,16005,4,12634\n",
    "0,0,13,16005,2,12634\n",
    "0,1,13,16005,2,12634\n",
    "0,2,13,16005,2,12634\n",
    "0,3,13,16005,2,12634\n",
    "0,0,14,16005,3,12634\n",
    "0,1,14,16005,3,12634\n",
    "0,2,14,16005,3,12634\n",
    "0,3,14,16005,3,12634\n",
    "0,0,15,16005,3,12634\n",
    "0,1,15,16005,4,12634\n",
    "0,2,15,16005,4,12634\n",
    "0,3,15,16005,4,12634\n",
    "0,0,16,16005,4,12634\n",
    "0,1,16,16005,3,12634\n",
    "0,2,16,16005,3,12634\n",
    "0,3,16,16005,2,12634\n",
    "0,0,17,16005,9,12634\n",
    "0,1,17,16005,5,12634\n",
    "0,2,17,16005,5,12634\n",
    "0,3,17,16005,3,12634\n",
    "0,0,18,16005,7,12634\n",
    "0,1,18,16005,7,12634\n",
    "0,2,18,16005,3,12634\n",
    "0,3,18,16005,6,12634\n",
    "0,0,19,16005,8,12634\n",
    "0,1,19,16005,11,12634\n",
    "0,2,19,16005,6,12634\n",
    "0,3,19,16005,7,12634\n",
    "0,0,1,16005,1,2378\n",
    "0,1,1,16005,1,2378\n",
    "0,2,1,16005,1,2378\n",
    "0,3,1,16005,2,2378\n",
    "0,0,20,16005,8,12634\n",
    "0,1,20,16005,9,12634\n",
    "0,2,20,16005,9,12634\n",
    "0,3,20,16005,11,12634\n",
    "0,0,21,16005,10,12634\n",
    "0,1,21,16005,9,12634\n",
    "0,2,21,16005,11,12634\n",
    "0,3,21,16005,6,12634\n",
    "0,0,22,16005,11,12634\n",
    "0,1,22,16005,10,12634\n",
    "0,2,22,16005,8,12634\n",
    "0,3,22,16005,10,12634\n",
    "0,0,23,16005,7,12634\n",
    "0,1,23,16005,10,12634\n",
    "0,2,23,16005,15,12634\n",
    "0,3,23,16005,13,12634\n",
    "0,0,24,16005,10,12634\n",
    "0,1,24,16005,5,12634\n",
    "0,2,24,16005,13,12634\n",
    "0,3,24,16005,7,12634\n",
    "0,0,25,16005,13,12634\n",
    "0,1,25,16005,15,12634\n",
    "0,2,25,16005,5,12634\n",
    "0,3,25,16005,9,12634\n",
    "0,0,26,16005,6,12634\n",
    "0,1,26,16005,6,12634\n",
    "0,2,26,16005,7,12634\n",
    "0,3,26,16005,8,12634\n",
    "0,0,27,16005,11,12634\n",
    "0,1,27,16005,9,12634\n",
    "0,2,27,16005,9,12634\n",
    "0,3,27,16005,6,12634\n",
    "0,0,28,16005,8,12634\n",
    "0,1,28,16005,6,12634\n",
    "0,2,28,16005,13,12634\n",
    "0,3,28,16005,9,12634\n",
    "0,0,29,16005,7,12634\n",
    "0,1,29,16005,8,12634\n",
    "0,2,29,16005,9,12634\n",
    "0,3,29,16005,10,12634\n",
    "0,0,2,16005,2,12634\n",
    "0,1,2,16005,3,12634\n",
    "0,2,2,16005,2,12634\n",
    "0,3,2,16005,2,12634\n",
    "0,0,30,16005,10,12634\n",
    "0,1,30,16005,10,12634\n",
    "0,2,30,16005,16,12634\n",
    "0,3,30,16005,11,12634\n",
    "0,0,31,16005,11,12634\n",
    "0,1,31,16005,12,12634\n",
    "0,2,31,16005,9,12634\n",
    "0,3,31,16005,12,12634\n",
    "0,0,32,16005,10,12634\n",
    "0,1,32,16005,9,12634\n",
    "0,2,32,16005,14,12634\n",
    "0,3,32,16005,15,12634\n",
    "0,0,33,16005,12,12634\n",
    "0,1,33,16005,18,12634\n",
    "0,2,33,16005,13,12634\n",
    "0,3,33,16005,19,12634\n",
    "0,0,34,16005,23,12634\n",
    "0,1,34,16005,25,12634\n",
    "0,2,34,16005,17,12634\n",
    "0,3,34,16005,22,12634\n",
    "0,0,35,16005,13,12634\n",
    "0,1,35,16005,15,12634\n",
    "0,2,35,16005,14,12634\n",
    "0,3,35,16005,13,12634\n",
    "0,0,36,16005,13,12634\n",
    "0,1,36,16005,17,12634\n",
    "0,2,36,16005,16,12634\n",
    "0,3,36,16005,23,12634\n",
    "0,0,37,16005,8,12634\n",
    "0,1,37,16005,12,12634\n",
    "0,2,37,16005,9,12634\n",
    "0,3,37,16005,17,12634\n",
    "0,0,38,16005,16,12634\n",
    "0,1,38,16005,16,12634\n",
    "0,2,38,16005,18,12634\n",
    "0,3,38,16005,15,12634\n",
    "0,0,39,16005,19,12634\n",
    "0,1,39,16005,21,12634\n",
    "0,2,39,16005,10,12634\n",
    "0,3,39,16005,14,12634\n",
    "0,0,3,16005,6,12634\n",
    "0,1,3,16005,6,12634\n",
    "0,2,3,16005,4,12634\n",
    "0,3,3,16005,7,12634\n",
    "0,0,40,16005,16,12634\n",
    "0,1,40,16005,15,12634\n",
    "0,2,40,16005,17,12634\n",
    "0,3,40,16005,17,12634\n",
    "0,0,41,16005,18,12634\n",
    "0,1,41,16005,19,12634\n",
    "0,2,41,16005,26,12634\n",
    "0,3,41,16005,20,12634\n",
    "0,0,42,16005,18,12634\n",
    "0,1,42,16005,17,12634\n",
    "0,2,42,16005,16,12634\n",
    "0,3,42,16005,12,12634\n",
    "0,0,43,16005,22,12634\n",
    "0,1,43,16005,26,12634\n",
    "0,2,43,16005,18,12634\n",
    "0,3,43,16005,18,12634\n",
    "0,0,44,16005,20,12634\n",
    "0,1,44,16005,14,12634\n",
    "0,2,44,16005,17,12634\n",
    "0,3,44,16005,13,12634\n",
    "0,0,45,16005,8,12634\n",
    "0,1,45,16005,17,12634\n",
    "0,2,45,16005,14,12634\n",
    "0,3,45,16005,18,12634\n",
    "0,0,46,16005,14,12634\n",
    "0,1,46,16005,16,12634\n",
    "0,2,46,16005,14,12634\n",
    "0,3,46,16005,16,12634\n",
    "0,0,47,16005,11,12634\n",
    "0,1,47,16005,11,12634\n",
    "0,2,47,16005,16,12634\n",
    "0,3,47,16005,25,12634\n",
    "0,0,48,16005,12,12634\n",
    "0,1,48,16005,17,12634\n",
    "0,2,48,16005,15,12634\n",
    "0,3,48,16005,15,12634\n",
    "0,0,49,16005,13,12634\n",
    "0,1,49,16005,11,12634\n",
    "0,2,49,16005,13,12634\n",
    "0,3,49,16005,15,12634\n",
    "0,0,4,16005,5,12634\n",
    "0,1,4,16005,4,12634\n",
    "0,2,4,16005,3,12634\n",
    "0,3,4,16005,5,12634\n",
    "0,0,50,16005,15,12634\n",
    "0,1,50,16005,13,12634\n",
    "0,2,50,16005,12,12634\n",
    "0,3,50,16005,11,12634\n",
    "0,0,51,16005,13,12634\n",
    "0,1,51,16005,14,12634\n",
    "0,2,51,16005,9,12634\n",
    "0,3,51,16005,11,12634\n",
    "0,0,52,16005,24,12634\n",
    "0,1,52,16005,14,12634\n",
    "0,2,52,16005,15,12634\n",
    "0,3,52,16005,21,12634\n",
    "0,0,53,16005,17,12634\n",
    "0,1,53,16005,13,12634\n",
    "0,2,53,16005,16,12634\n",
    "0,3,53,16005,21,12634\n",
    "0,0,54,16005,12,12634\n",
    "0,1,54,16005,12,12634\n",
    "0,2,54,16005,13,12634\n",
    "0,3,54,16005,14,12634\n",
    "0,0,55,16005,14,12634\n",
    "0,1,55,16005,11,12634\n",
    "0,2,55,16005,12,12634\n",
    "0,3,55,16005,17,12634\n",
    "0,0,56,16005,12,12634\n",
    "0,1,56,16005,19,12634\n",
    "0,2,56,16005,13,12634\n",
    "0,3,56,16005,15,12634\n",
    "0,0,57,16005,24,12634\n",
    "0,1,57,16005,23,12634\n",
    "0,2,57,16005,20,12634\n",
    "0,3,57,16005,19,12634\n",
    "0,0,58,16005,17,12634\n",
    "0,1,58,16005,17,12634\n",
    "0,2,58,16005,17,12634\n",
    "0,3,58,16005,16,12634\n",
    "0,0,59,16005,18,12634\n",
    "0,1,59,16005,13,12634\n",
    "0,2,59,16005,13,12634\n",
    "0,3,59,16005,12,12634\n",
    "0,0,5,16005,5,12634\n",
    "0,1,5,16005,6,12634\n",
    "0,2,5,16005,6,12634\n",
    "0,3,5,16005,6,12634\n",
    "0,0,60,16005,20,12634\n",
    "0,1,60,16005,19,12634\n",
    "0,2,60,16005,18,12634\n",
    "0,3,60,16005,20,12634\n",
    "0,0,61,16005,14,12634\n",
    "0,1,61,16005,16,12634\n",
    "0,2,61,16005,9,12634\n",
    "0,3,61,16005,14,12634\n",
    "0,0,62,16005,12,12634\n",
    "0,1,62,16005,11,12634\n",
    "0,2,62,16005,10,12634\n",
    "0,3,62,16005,15,12634\n",
    "0,0,63,16005,12,12634\n",
    "0,1,63,16005,13,12634\n",
    "0,2,63,16005,13,12634\n",
    "0,3,63,16005,15,12634\n",
    "0,0,64,16005,14,12634\n",
    "0,1,64,16005,13,12634\n",
    "0,2,64,16005,11,12634\n",
    "0,3,64,16005,10,12634\n",
    "0,0,65,16005,12,12634\n",
    "0,1,65,16005,15,12634\n",
    "0,2,65,16005,13,12634\n",
    "0,3,65,16005,13,12634\n",
    "0,0,66,16005,16,12634\n",
    "0,1,66,16005,15,12634\n",
    "0,2,66,16005,17,12634\n",
    "0,3,66,16005,13,12634\n",
    "0,0,67,16005,10,12634\n",
    "0,1,67,16005,8,12634\n",
    "0,2,67,16005,6,12634\n",
    "0,3,67,16005,11,12634\n",
    "0,0,68,16005,8,12634\n",
    "0,1,68,16005,10,12634\n",
    "0,2,68,16005,12,12634\n",
    "0,3,68,16005,10,12634\n",
    "0,0,69,16005,9,12634\n",
    "0,1,69,16005,11,12634\n",
    "0,2,69,16005,9,12634\n",
    "0,3,69,16005,9,12634\n",
    "0,0,6,16005,4,12634\n",
    "0,1,6,16005,3,12634\n",
    "0,2,6,16005,4,12634\n",
    "0,3,6,16005,4,12634\n",
    "0,0,70,16005,13,12634\n",
    "0,1,70,16005,16,12634\n",
    "0,2,70,16005,13,12634\n",
    "0,3,70,16005,16,12634\n",
    "0,0,71,16005,17,12634\n",
    "0,1,71,16005,18,12634\n",
    "0,2,71,16005,18,12634\n",
    "0,3,71,16005,18,12634\n",
    "0,0,72,16005,16,12634\n",
    "0,1,72,16005,15,12634\n",
    "0,2,72,16005,16,12634\n",
    "0,3,72,16005,18,12634\n",
    "0,0,73,16005,17,12634\n",
    "0,1,73,16005,19,12634\n",
    "0,2,73,16005,15,12634\n",
    "0,3,73,16005,21,12634\n",
    "0,0,74,16005,17,12634\n",
    "0,1,74,16005,21,12634\n",
    "0,2,74,16005,17,12634\n",
    "0,3,74,16005,22,12634\n",
    "0,0,75,16005,13,12634\n",
    "0,1,75,16005,12,12634\n",
    "0,2,75,16005,15,12634\n",
    "0,3,75,16005,14,12634\n",
    "0,0,76,16005,14,12634\n",
    "0,1,76,16005,15,12634\n",
    "0,2,76,16005,16,12634\n",
    "0,3,76,16005,20,12634\n",
    "0,0,77,16005,9,12634\n",
    "0,1,77,16005,9,12634\n",
    "0,2,77,16005,13,12634\n",
    "0,3,77,16005,12,12634\n",
    "0,0,78,16005,14,12634\n",
    "0,1,78,16005,12,12634\n",
    "0,2,78,16005,13,12634\n",
    "0,3,78,16005,12,12634\n",
    "0,0,79,16005,16,12634\n",
    "0,1,79,16005,21,12634\n",
    "0,2,79,16005,22,12634\n",
    "0,3,79,16005,21,12634\n",
    "0,0,7,16005,4,12634\n",
    "0,1,7,16005,4,12634\n",
    "0,2,7,16005,5,12634\n",
    "0,3,7,16005,5,12634\n",
    "0,0,80,16005,14,12634\n",
    "0,1,80,16005,12,12634\n",
    "0,2,80,16005,11,12634\n",
    "0,3,80,16005,12,12634\n",
    "0,0,81,16005,13,12634\n",
    "0,1,81,16005,17,12634\n",
    "0,2,81,16005,21,12634\n",
    "0,3,81,16005,17,12634\n",
    "0,0,82,16005,16,12634\n",
    "0,1,82,16005,17,12634\n",
    "0,2,82,16005,18,12634\n",
    "0,3,82,16005,13,12634\n",
    "0,0,83,16005,12,12634\n",
    "0,1,83,16005,16,12634\n",
    "0,2,83,16005,12,12634\n",
    "0,3,83,16005,11,12634\n",
    "0,0,84,16005,19,12634\n",
    "0,1,84,16005,17,12634\n",
    "0,2,84,16005,12,12634\n",
    "0,3,84,16005,14,12634\n",
    "0,0,85,16005,11,12634\n",
    "0,1,85,16005,17,12634\n",
    "0,2,85,16005,18,12634\n",
    "0,3,85,16005,19,12634\n",
    "0,0,86,16005,16,12634\n",
    "0,1,86,16005,22,12634\n",
    "0,2,86,16005,14,12634\n",
    "0,3,86,16005,18,12634\n",
    "0,0,87,16005,17,12634\n",
    "0,1,87,16005,16,12634\n",
    "0,2,87,16005,15,12634\n",
    "0,3,87,16005,15,12634\n",
    "0,0,88,16005,14,12634\n",
    "0,1,88,16005,12,12634\n",
    "0,2,88,16005,15,12634\n",
    "0,3,88,16005,10,12634\n",
    "0,0,89,16005,15,12634\n",
    "0,1,89,16005,14,12634\n",
    "0,2,89,16005,14,12634\n",
    "0,3,89,16005,16,12634\n",
    "0,0,8,16005,3,12634\n",
    "0,1,8,16005,3,12634\n",
    "0,2,8,16005,4,12634\n",
    "0,3,8,16005,4,12634\n",
    "0,0,90,16005,19,12634\n",
    "0,1,90,16005,17,12634\n",
    "0,2,90,16005,11,12634\n",
    "0,3,90,16005,8,12634\n",
    "0,0,91,16005,16,12634\n",
    "0,1,91,16005,17,12634\n",
    "0,2,91,16005,15,12634\n",
    "0,3,91,16005,18,12634\n",
    "0,0,92,16005,10,12634\n",
    "0,1,92,16005,12,12634\n",
    "0,2,92,16005,17,12634\n",
    "0,3,92,16005,19,12634\n",
    "0,0,93,16005,7,12634\n",
    "0,1,93,16005,5,12634\n",
    "0,2,93,16005,11,12634\n",
    "0,3,93,16005,4,12634\n",
    "0,0,94,16005,17,12634\n",
    "0,1,94,16005,12,12634\n",
    "0,2,94,16005,20,12634\n",
    "0,3,94,16005,18,12634\n",
    "0,0,95,16005,12,12634\n",
    "0,1,95,16005,12,12634\n",
    "0,2,95,16005,16,12634\n",
    "0,3,95,16005,19,12634\n",
    "0,0,96,16005,14,12634\n",
    "0,1,96,16005,17,12634\n",
    "0,2,96,16005,16,12634\n",
    "0,3,96,16005,11,12634\n",
    "0,0,97,16005,10,12634\n",
    "0,1,97,16005,10,12634\n",
    "0,2,97,16005,15,12634\n",
    "0,3,97,16005,11,12634\n",
    "0,0,98,16005,17,12634\n",
    "0,1,98,16005,17,12634\n",
    "0,2,98,16005,21,12634\n",
    "0,3,98,16005,16,12634\n",
    "0,0,99,16005,19,12634\n",
    "0,1,99,16005,15,12634\n",
    "0,2,99,16005,21,12634\n",
    "0,3,99,16005,15,12634\n",
    "0,0,9,16005,6,12634\n",
    "0,1,9,16005,5,12634\n",
    "0,2,9,16005,3,12634\n",
    "0,3,9,16005,5,12634\n",
    "''')\n",
    "\n",
    "df_lowestroot_phylo = pd.read_csv(lowestroot_phylo_csv).groupby([\n",
    "    'Series',\n",
    "    'Stint',\n",
    "]).mean().reset_index()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.merge(\n",
    "    df,\n",
    "    df_lowestroot_phylo,\n",
    "    on=['Stint', 'Series'],\n",
    "    how='outer',\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "dfm10 = df[ df['Stint'] % 10 == 0 ]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "dfx = df[ df['Series'] == 16005 ].sort_values('Morph')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for col in df.columns:\n",
    "    print(col)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Fitness Data\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "background_key = {\n",
    "    \"immediatepredecessor-simuls-dosecorrected-withbioticbackground-withmut\"\n",
    "        : \"Prefatory\",\n",
    "    \"immediatepredecessor-simuls-dosecorrected-withfuturebioticbackground-withmut\"\n",
    "        : \"Contemporary\",\n",
    "    \"immediatepredecessor-simuls-nobioticbackground-withmut\"\n",
    "        : \"Without\",\n",
    "    \"lowestroot-immediatepredecessor-battles\"\n",
    "        : \"Without\",\n",
    "    \"immediatepredecessor-simuls-dosecorrected-nodiversitymaintenance-withbioticbackground-withmut\"\n",
    "        : \"Prefatory\\n(no diversity maint.)\",\n",
    "    \"immediatepredecessor-simuls-dosecorrected-nodiversitymaintenance-withfuturebioticbackground-withmut\"\n",
    "        : \"Contemporary\\n(no diversity maint.)\",\n",
    "    \"immediatepredecessor-battles-dosecorrected-withbioticbackground-withmut\"\n",
    "        : \"Prefatory\",\n",
    "    \"immediatepredecessor-battles-dosecorrected-withfuturebioticbackground-withmut\"\n",
    "        : \"Contemporary\",\n",
    "}\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "color_key = {\n",
    "    'a' : 'tab:blue',\n",
    "    'b' : 'tab:orange',\n",
    "    'c' : 'tab:green',\n",
    "    'd' : 'tab:red',\n",
    "    'e' : 'tab:purple',\n",
    "    'f' : 'tab:brown',\n",
    "    'g' : 'tab:pink',\n",
    "    'h' : 'tab:gray',\n",
    "    'i' : 'tab:olive',\n",
    "    'j' : 'tab:cyan',\n",
    "}\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "morph_key = {\n",
    "    row['Stint'] : row['Morph']\n",
    "    for idx, row in df_morph.iterrows()\n",
    "}\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def subject_key(setup: str) -> str:\n",
    "    if 'simul' in setup or 'competition' in setup:\n",
    "        return 'Specimen'\n",
    "    elif 'battle' in setup:\n",
    "        return 'Population'\n",
    "    else:\n",
    "        assert False\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "dfs_fit = []\n",
    "for setup in (\n",
    "    \"immediatepredecessor-simuls-dosecorrected-withbioticbackground-withmut\",\n",
    "    \"immediatepredecessor-simuls-dosecorrected-withfuturebioticbackground-withmut\",\n",
    "    \"immediatepredecessor-simuls-nobioticbackground-withmut\",\n",
    "    \"lowestroot-immediatepredecessor-battles\",\n",
    "    \"immediatepredecessor-simuls-dosecorrected-nodiversitymaintenance-withbioticbackground-withmut\",\n",
    "    \"immediatepredecessor-simuls-dosecorrected-nodiversitymaintenance-withfuturebioticbackground-withmut\",\n",
    "    \"immediatepredecessor-battles-dosecorrected-withbioticbackground-withmut\",\n",
    "    \"immediatepredecessor-battles-dosecorrected-withfuturebioticbackground-withmut\",\n",
    "):\n",
    "    print(setup)\n",
    "    df_fit = pd.read_csv(\n",
    "        f\"https://prq49.s3.us-east-2.amazonaws.com/endeavor%3D16/{setup}/stage%3D2%2Bwhat%3Dcollated/a%3Dconcat%2Bhow%3Dmanual%2Bext%3D.csv\",\n",
    "    )\n",
    "    df_fit[\"setup\"] = setup\n",
    "    if \"Fitness Differential Focal\" not in df_fit:\n",
    "        df_fit[\"Fitness Differential Focal\"] = df_fit[\"Fitness Differential\"]\n",
    "    if \"Focal Prevalence\" not in df_fit:\n",
    "        df_fit[\"Focal Prevalence\"] = df_fit[\"Prevalence\"]\n",
    "    if \"Focal Abundance\" not in df_fit:\n",
    "        df_fit[\"Focal Abundance\"] = df_fit[\"Abundance\"]\n",
    "\n",
    "    df_fit['Positive Fitness Differential Focal'] = df_fit['Fitness Differential Focal'] > 0\n",
    "\n",
    "    dfs_fit.append(df_fit)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_fit = pd.concat(dfs_fit, ignore_index=True)\n",
    "df_fit['Biotic Background'] = df_fit['setup'].apply(lambda setup: background_key[setup])\n",
    "df_fit['Assay Subject'] = df_fit['setup'].apply(lambda setup: subject_key(setup))\n",
    "df_fit['Assay Subject'] = df_fit['setup'].apply(lambda setup: subject_key(setup))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_fit = df_fit[\n",
    "    (df_fit[\"Root ID\"] == 1)\n",
    "    & (df_fit[\"Competition Stint\"] > 0)\n",
    "]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# adapted from https://stackoverflow.com/a/49601444\n",
    "def lighten_color(color, amount=0.5):\n",
    "    \"\"\"\n",
    "    Lightens the given color by multiplying (1-luminosity) by the given amount.\n",
    "    Input can be matplotlib color string, hex string, or RGB tuple.\n",
    "\n",
    "    Examples:\n",
    "    >> lighten_color('g', 0.3)\n",
    "    >> lighten_color('#F034A3', 0.6)\n",
    "    >> lighten_color((.3,.55,.1), 0.5)\n",
    "    \"\"\"\n",
    "    import matplotlib.colors as mc\n",
    "    import colorsys\n",
    "    try:\n",
    "        c = mc.cnames[color]\n",
    "    except:\n",
    "        c = color\n",
    "    r, g, b = mc.to_rgb(c)\n",
    "    return r + amount * (1 - r), g + amount * (1 - g), b + amount * (1 - b)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df[\"Mutational Sensitivity\"] = 1 - df[\"Fraction Mutations that are Deleterious\"]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "prev_stint = [  # from phylo\n",
    "    0,  # 0\n",
    "    1,  # 1\n",
    "    2,  # 2\n",
    "    2,  # 3\n",
    "    3,  # 4\n",
    "    3,  # 5\n",
    "    3,  # 6\n",
    "    6,  # 7\n",
    "    6,  # 8\n",
    "    5,  # 9\n",
    "    9,  # 10\n",
    "    10, # 11\n",
    "    9,  # 12\n",
    "    12,  # 13\n",
    "    13,  # 14\n",
    "    13,  # 15\n",
    "    15,  # 16\n",
    "    16,  # 17\n",
    "    17,  # 18\n",
    "    18,  # 19\n",
    "    18,  # 20\n",
    "    20,  # 21\n",
    "    21,  # 22\n",
    "    19,  # 23\n",
    "    23,  # 24\n",
    "    24,  # 25\n",
    "    24,  # 26\n",
    "    24,  # 27\n",
    "    26,  # 28\n",
    "    27,  # 29\n",
    "    29,  # 30\n",
    "    29,  # 31\n",
    "    29,  # 32\n",
    "    30,  # 33\n",
    "    32,  # 34\n",
    "    34,  # 35\n",
    "    33,  # 36\n",
    "    36,  # 37\n",
    "    37,  # 38\n",
    "    36,  # 39\n",
    "    38,  # 40\n",
    "    39,  # 41\n",
    "    40,  # 42\n",
    "    41,  # 43\n",
    "    42,  # 44\n",
    "    42,  # 45\n",
    "    45,  # 46\n",
    "    46,  # 47\n",
    "    47,  # 48\n",
    "    46,  # 49\n",
    "    49,  # 50\n",
    "    49,  # 51\n",
    "    49,  # 52\n",
    "    52,  # 53\n",
    "    49,  # 54\n",
    "    49,  # 55\n",
    "    55,  # 56\n",
    "    56,  # 57\n",
    "    55,  # 58\n",
    "    56,  # 59\n",
    "    57,  # 60\n",
    "    60,  # 61\n",
    "    61,  # 62\n",
    "    57,  # 63\n",
    "    63,  # 64\n",
    "    64,  # 65\n",
    "    63,  # 66\n",
    "    66,  # 67\n",
    "    64,  # 68\n",
    "    63,  # 69\n",
    "    68,  # 70\n",
    "    69,  # 71\n",
    "    69,  # 72\n",
    "    72,  # 73\n",
    "    68,  # 74\n",
    "    73,  # 75\n",
    "    73,  # 76\n",
    "    76,  # 77\n",
    "    68,  # 78\n",
    "    76,  # 79\n",
    "    78,  # 80\n",
    "    79,  # 81\n",
    "    80,  # 82\n",
    "    80,  # 83\n",
    "    83,  # 84\n",
    "    83,  # 85\n",
    "    85,  # 86\n",
    "    80,  # 87\n",
    "    85,  # 88\n",
    "    87,  # 89\n",
    "    87,  # 90\n",
    "    90,  # 91\n",
    "    89,  # 92\n",
    "    90,  # 93\n",
    "    93,  # 94\n",
    "    93,  # 95\n",
    "    93,  # 96\n",
    "    94,  # 97\n",
    "    94,  # 98\n",
    "    98,  # 99\n",
    "    99, # 100\n",
    "]\n",
    "import numpy as np\n",
    "prev_stint_np = np.array(prev_stint)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Plotting\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_df = df.sort_values(\n",
    "    \"Stint\",\n",
    ").loc[\n",
    "    (\n",
    "        (df[\"Series\"] == 16005)\n",
    "    ),\n",
    "].sort_values(\"Stint\")\n",
    "data_df[\"prevcplx\"] = data_df[\"Critical Fitness Complexity\"].to_numpy()[\n",
    "    prev_stint_np\n",
    "]\n",
    "data_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_fit = df_fit.sort_values(\n",
    "    \"Competition Stint\",\n",
    ").loc[\n",
    "    (\n",
    "        # (df_fit[\"Competition Stint\"] > 1)\n",
    "        (df_fit[\"Assay Subject\"] == \"Population\")\n",
    "        & (df_fit[\"Biotic Background\"] == \"Prefatory\")\n",
    "    ),\n",
    "].groupby(\n",
    "    \"Competition Stint\",\n",
    ").median().reset_index()\n",
    "data_fit"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_fit.columns"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = data_df.merge(\n",
    "    data_fit,\n",
    "    left_on=\"Stint\",\n",
    "    right_on=\"Competition Stint\",\n",
    "    how=\"inner\",\n",
    "    suffixes=(\"\", \"_fit\"),\n",
    ").sort_values(\"Stint\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data[\"Morph\"] = data[\"Morph\"].replace(\n",
    "    {\n",
    "        \"a\": 0,\n",
    "        \"b\": 1,\n",
    "        \"c\": 2,\n",
    "        \"d\": 3,\n",
    "        \"e\": 4,\n",
    "        \"f\": 5,\n",
    "        \"g\": 6,\n",
    "        \"h\": 7,\n",
    "        \"i\": 8,\n",
    "        \"j\": 9,\n",
    "    },\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "dx = data.loc[\n",
    "    (data[\"Stint\"] > 1)\n",
    "    & (data[\"Morph\"] != 8)\n",
    "    & (data[\"Morph\"] != 7)\n",
    "    & (data[\"Morph\"] != 3)\n",
    "    & ~((data[\"Morph\"] == 1) & (data[\"Stint\"] > 20))\n",
    "].sort_values(\"Stint\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "sns.regplot(\n",
    "    y=dx[\"Critical Fitness Complexity\"].rolling(6, center=False, min_periods=1).mean(),\n",
    "    # y=data[\"Fitness Differential Focal\"],\n",
    "    x=dx[\"Stint\"],\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "sns.regplot(\n",
    "    y=dx[\"Fitness Differential Focal\"].iloc[::-1].rolling(7, center=False, min_periods=1).mean().iloc[::-1],\n",
    "    # y=data[\"Fitness Differential Focal\"],\n",
    "    x=dx[\"Stint\"],\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "sns.regplot(\n",
    "    x=dx[\"Stint\"],\n",
    "    y=dx[\"Critical Fitness Complexity\"] - dx[\"prevcplx\"],\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from scipy import stats as scipy_stats\n",
    "\n",
    "fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(4,2), sharey=True)\n",
    "for shift, ax in ((0, ax1), (-1, ax2)):\n",
    "    cpx = dx[\"Critical Fitness Complexity\"] - dx[\"prevcplx\"] > 0\n",
    "    fit = dx[\"Fitness Differential Focal\"].shift(shift)\n",
    "\n",
    "    sns.violinplot(\n",
    "        x=cpx,\n",
    "        hue=cpx,\n",
    "        y=fit,\n",
    "        inner=\"box\",\n",
    "        gap=0.1,\n",
    "        split=True,\n",
    "        legend=False,\n",
    "        ax=ax,\n",
    "    )\n",
    "    ax.collections[1].set_edgecolor('gainsboro')\n",
    "    ax.collections[0].set_edgecolor('gainsboro')\n",
    "    sns.stripplot(\n",
    "        x=cpx,\n",
    "        y=fit,\n",
    "        ax=ax,\n",
    "        color=\"black\",\n",
    "        s=2,\n",
    "    )\n",
    "    ax.set_xlabel(\"Incr G Complexity\")\n",
    "    ax.set_ylabel(\"Fitness Differential\")\n",
    "\n",
    "    print(\n",
    "        scipy_stats.mannwhitneyu(\n",
    "            fit[cpx].dropna(),\n",
    "            fit[~cpx].dropna(),\n",
    "            alternative=\"greater\",\n",
    "        ),\n",
    "    )\n",
    "\n",
    "ax1.set_title(\"Same Stint\")\n",
    "ax2.set_title(\"Next Stint\")\n",
    "\n",
    "plt.show()\n",
    "\n",
    "sns.scatterplot(\n",
    "    x=dx[\"Critical Fitness Complexity\"] - dx[\"prevcplx\"],\n",
    "    y=dx[\"Fitness Differential Focal\"].shift(shift),\n",
    "    hue=cpx,\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from scipy import stats as scipy_stats\n",
    "\n",
    "for sign in 1, -1:\n",
    "    with tp.teed(\n",
    "        plt.subplots,\n",
    "        1, 5, figsize=(8,2), sharey=True,\n",
    "        teeplot_outattrs={\n",
    "            \"sign\": sign,\n",
    "            \"how\": \"rollingmean\",\n",
    "        },\n",
    "        teeplot_subdir=teeplot_subdir,\n",
    "    ) as g:\n",
    "        fig, axs = g\n",
    "        for shift, ax in zip(range(10), axs):\n",
    "            cpx = dx[\"Critical Fitness Complexity\"] - dx[\"prevcplx\"] > 0\n",
    "            if shift:\n",
    "                fit = dx[\"Fitness Differential Focal\"].iloc[::sign].rolling(shift, center=False, closed=\"left\", min_periods=1).mean().iloc[::sign]\n",
    "            else:\n",
    "                fit = dx[\"Fitness Differential Focal\"]\n",
    "\n",
    "            sns.violinplot(\n",
    "                x=cpx,\n",
    "                hue=cpx,\n",
    "                y=fit,\n",
    "                inner=\"box\",\n",
    "                gap=0.1,\n",
    "                split=True,\n",
    "                legend=False,\n",
    "                ax=ax,\n",
    "            )\n",
    "            ax.collections[1].set_edgecolor('gainsboro')\n",
    "            ax.collections[0].set_edgecolor('gainsboro')\n",
    "            sns.stripplot(\n",
    "                x=cpx,\n",
    "                y=fit,\n",
    "                ax=ax,\n",
    "                color=\"black\",\n",
    "                s=2,\n",
    "            )\n",
    "            ax.set_xlabel(\"Incr G Complexity\")\n",
    "            ax.set_ylabel(\"Fitness Differential\")\n",
    "            p = scipy_stats.mannwhitneyu(\n",
    "                fit[cpx].dropna(),\n",
    "                fit[~cpx].dropna(),\n",
    "                alternative=\"greater\",\n",
    "            ).pvalue\n",
    "            ax.text(0.7, 0.9, f\"p={p:.2g}\",\n",
    "                    ha='center', va='center',\n",
    "                    fontsize=8,\n",
    "                    transform=ax.transAxes,\n",
    "                )\n",
    "            if shift != 2:\n",
    "                ax.set_xlabel(\"\")\n",
    "\n",
    "            ax.set_title(f\"Shift {-1 * sign * shift}\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from scipy import stats as scipy_stats\n",
    "\n",
    "for sign in 1, -1:\n",
    "    with tp.teed(\n",
    "        plt.subplots,\n",
    "        1, 5, figsize=(8,2), sharey=True,\n",
    "        teeplot_outattrs={\n",
    "            \"sign\": sign,\n",
    "            \"how\": \"shift\",\n",
    "        },\n",
    "        teeplot_subdir=teeplot_subdir,\n",
    "    ) as g:\n",
    "        fig, axs = g\n",
    "        for shift, ax in zip(range(10), axs):\n",
    "            cpx = dx[\"Critical Fitness Complexity\"] - dx[\"prevcplx\"] > 0\n",
    "            if shift:\n",
    "                fit = dx[\"Fitness Differential Focal\"].shift(sign * shift)\n",
    "\n",
    "            else:\n",
    "                fit = dx[\"Fitness Differential Focal\"]\n",
    "\n",
    "            sns.violinplot(\n",
    "                x=cpx,\n",
    "                hue=cpx,\n",
    "                y=fit,\n",
    "                inner=\"box\",\n",
    "                gap=0.1,\n",
    "                split=True,\n",
    "                legend=False,\n",
    "                ax=ax,\n",
    "            )\n",
    "            ax.collections[1].set_edgecolor('gainsboro')\n",
    "            ax.collections[0].set_edgecolor('gainsboro')\n",
    "            sns.stripplot(\n",
    "                x=cpx,\n",
    "                y=fit,\n",
    "                ax=ax,\n",
    "                color=\"black\",\n",
    "                s=2,\n",
    "            )\n",
    "            ax.set_xlabel(\"Incr G Complexity\")\n",
    "            ax.set_ylabel(\"Fitness Differential\")\n",
    "            p = scipy_stats.mannwhitneyu(\n",
    "                fit[cpx].dropna(),\n",
    "                fit[~cpx].dropna(),\n",
    "                alternative=\"greater\",\n",
    "            ).pvalue\n",
    "            ax.text(0.7, 0.9, f\"p={p:.2g}\",\n",
    "                    ha='center', va='center',\n",
    "                    fontsize=8,\n",
    "                    transform=ax.transAxes,\n",
    "                )\n",
    "\n",
    "            if shift != 2:\n",
    "                ax.set_xlabel(\"\")\n",
    "\n",
    "            ax.set_title(f\"Shift {-1 * sign * shift}\")\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> binder/bucket=prq49--a=all_stints_all_series_profiles+endeavor=16--case_study_16005.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import boto3\n",
    "import botocore\n",
    "from io import StringIO\n",
    "from iterdub import iterdub as ib\n",
    "from iterpop import iterpop as ip\n",
    "from matplotlib import pyplot as plt\n",
    "import pandas as pd\n",
    "from pandas.util import hash_pandas_object\n",
    "import re\n",
    "import seaborn as sns\n",
    "import statsmodels.api as sm\n",
    "from teeplot import teeplot as tp\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from dishpylib.pyhelpers import make_outattr_metadata\n",
    "from dishpylib.pyhelpers import print_runtime\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print_runtime()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# get data\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "s3_handle = boto3.resource(\n",
    "    's3',\n",
    "    region_name=\"us-east-2\",\n",
    "    config=botocore.config.Config(\n",
    "        signature_version=botocore.UNSIGNED,\n",
    "    ),\n",
    ")\n",
    "bucket_handle = s3_handle.Bucket('prq49')\n",
    "\n",
    "series_profiles, = bucket_handle.objects.filter(\n",
    "    Prefix=f'endeavor=16/series-profiles/stage=8+what=elaborated/',\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_csv(\n",
    "    f's3://prq49/{series_profiles.key}',\n",
    "    compression='xz',\n",
    ")\n",
    "dfdigest = '{:x}'.format(hash_pandas_object( df ).sum())\n",
    "dfdigest\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# set up graphing utilities\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def letterscatter(*,data,x,y,cat):\n",
    "    sns.scatterplot(\n",
    "        data=data,\n",
    "        x=x,\n",
    "        y=y,\n",
    "        color='k',\n",
    "        edgecolor='k',\n",
    "        s=200,\n",
    "    )\n",
    "    sns.scatterplot(\n",
    "        data=data,\n",
    "        x=x,\n",
    "        y=y,\n",
    "        hue=cat,\n",
    "        edgecolor=None,\n",
    "        s=120,\n",
    "    )\n",
    "    sns.scatterplot(\n",
    "        data=data,\n",
    "        x=x,\n",
    "        y=y,\n",
    "        color='w',\n",
    "        style=cat,\n",
    "        markers={\n",
    "            phen : f'$\\mathrm{{{phen}}}$'\n",
    "            for phen in data[cat].unique()\n",
    "        },\n",
    "        legend=False,\n",
    "    )\n",
    "    plt.legend(\n",
    "        bbox_to_anchor=(1.01, 1),\n",
    "        borderaxespad=0,\n",
    "        title='Morph',\n",
    "        frameon=False,\n",
    "    )\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def letterscatter_vline(*args, **kwargs):\n",
    "    letterscatter(*args, **kwargs)\n",
    "    plt.axvline(15,zorder=-2,c='k',ls=':')\n",
    "    plt.axvline(45,zorder=-2,c='k',ls='--')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def letterscatter_vline_interpolationmissing(*args, **kwargs):\n",
    "    letterscatter_vline(*args, **kwargs)\n",
    "\n",
    "    for stint in dfx[ dfx['a=most_credible_idx+set_size=1'].isnull() ]['Stint']:\n",
    "        plt.axvline(stint, c='gray', zorder=-2, alpha=0.5)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# preprocess data\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "morph_csv = StringIO('''Stint,Morph,Series\n",
    "0,a,16005\n",
    "1,b,16005\n",
    "2,c,16005\n",
    "3,b,16005\n",
    "4,b,16005\n",
    "5,b,16005\n",
    "6,b,16005\n",
    "7,b,16005\n",
    "8,b,16005\n",
    "9,b,16005\n",
    "10,b,16005\n",
    "11,b,16005\n",
    "12,b,16005\n",
    "13,b,16005\n",
    "14,d,16005\n",
    "15,e,16005\n",
    "16,e,16005\n",
    "17,e,16005\n",
    "18,e,16005\n",
    "19,e,16005\n",
    "20,e,16005\n",
    "21,e,16005\n",
    "22,e,16005\n",
    "23,e,16005\n",
    "24,e,16005\n",
    "25,e,16005\n",
    "26,b,16005\n",
    "27,e,16005\n",
    "28,b,16005\n",
    "29,e,16005\n",
    "30,e,16005\n",
    "31,e,16005\n",
    "32,e,16005\n",
    "33,e,16005\n",
    "34,e,16005\n",
    "35,e,16005\n",
    "36,e,16005\n",
    "37,e,16005\n",
    "38,e,16005\n",
    "39,f,16005\n",
    "40,e,16005\n",
    "41,e,16005\n",
    "42,e,16005\n",
    "43,e,16005\n",
    "44,e,16005\n",
    "45,g,16005\n",
    "46,g,16005\n",
    "47,g,16005\n",
    "48,g,16005\n",
    "49,g,16005\n",
    "50,g,16005\n",
    "51,g,16005\n",
    "52,g,16005\n",
    "53,e,16005\n",
    "54,g,16005\n",
    "55,g,16005\n",
    "56,g,16005\n",
    "57,g,16005\n",
    "58,g,16005\n",
    "59,h,16005\n",
    "60,g,16005\n",
    "61,e,16005\n",
    "62,g,16005\n",
    "63,g,16005\n",
    "64,e,16005\n",
    "65,e,16005\n",
    "66,g,16005\n",
    "67,g,16005\n",
    "68,e,16005\n",
    "69,g,16005\n",
    "70,e,16005\n",
    "71,e,16005\n",
    "72,e,16005\n",
    "73,g,16005\n",
    "74,i,16005\n",
    "75,i,16005\n",
    "76,g,16005\n",
    "77,i,16005\n",
    "78,e,16005\n",
    "79,g,16005\n",
    "80,e,16005\n",
    "81,e,16005\n",
    "82,e,16005\n",
    "83,e,16005\n",
    "84,e,16005\n",
    "85,e,16005\n",
    "86,e,16005\n",
    "87,e,16005\n",
    "88,e,16005\n",
    "89,g,16005\n",
    "90,g,16005\n",
    "91,e,16005\n",
    "92,i,16005\n",
    "93,e,16005\n",
    "94,e,16005\n",
    "95,b,16005\n",
    "96,b,16005\n",
    "97,h,16005\n",
    "98,e,16005\n",
    "99,e,16005\n",
    "100,j,16005\n",
    "''')\n",
    "\n",
    "df_morph = pd.read_csv(morph_csv)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.merge(\n",
    "    df,\n",
    "    df_morph,\n",
    "    on=['Stint', 'Series'],\n",
    "    how='outer',\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "lowestroot_phylo_csv = StringIO('''proc,thread,Stint,Series,Lowest Num Stint Root IDs,Lowest Root ID\n",
    "0,0,0,16005,1,2378\n",
    "0,1,0,16005,1,2378\n",
    "0,2,0,16005,1,2378\n",
    "0,3,0,16005,1,2378\n",
    "0,0,100,16005,25,12634\n",
    "0,1,100,16005,26,12634\n",
    "0,2,100,16005,24,12634\n",
    "0,3,100,16005,22,12634\n",
    "0,0,10,16005,4,12634\n",
    "0,1,10,16005,3,12634\n",
    "0,2,10,16005,4,12634\n",
    "0,3,10,16005,3,12634\n",
    "0,0,11,16005,3,12634\n",
    "0,1,11,16005,3,12634\n",
    "0,2,11,16005,2,12634\n",
    "0,3,11,16005,3,12634\n",
    "0,0,12,16005,4,12634\n",
    "0,1,12,16005,4,12634\n",
    "0,2,12,16005,4,12634\n",
    "0,3,12,16005,4,12634\n",
    "0,0,13,16005,2,12634\n",
    "0,1,13,16005,2,12634\n",
    "0,2,13,16005,2,12634\n",
    "0,3,13,16005,2,12634\n",
    "0,0,14,16005,3,12634\n",
    "0,1,14,16005,3,12634\n",
    "0,2,14,16005,3,12634\n",
    "0,3,14,16005,3,12634\n",
    "0,0,15,16005,3,12634\n",
    "0,1,15,16005,4,12634\n",
    "0,2,15,16005,4,12634\n",
    "0,3,15,16005,4,12634\n",
    "0,0,16,16005,4,12634\n",
    "0,1,16,16005,3,12634\n",
    "0,2,16,16005,3,12634\n",
    "0,3,16,16005,2,12634\n",
    "0,0,17,16005,9,12634\n",
    "0,1,17,16005,5,12634\n",
    "0,2,17,16005,5,12634\n",
    "0,3,17,16005,3,12634\n",
    "0,0,18,16005,7,12634\n",
    "0,1,18,16005,7,12634\n",
    "0,2,18,16005,3,12634\n",
    "0,3,18,16005,6,12634\n",
    "0,0,19,16005,8,12634\n",
    "0,1,19,16005,11,12634\n",
    "0,2,19,16005,6,12634\n",
    "0,3,19,16005,7,12634\n",
    "0,0,1,16005,1,2378\n",
    "0,1,1,16005,1,2378\n",
    "0,2,1,16005,1,2378\n",
    "0,3,1,16005,2,2378\n",
    "0,0,20,16005,8,12634\n",
    "0,1,20,16005,9,12634\n",
    "0,2,20,16005,9,12634\n",
    "0,3,20,16005,11,12634\n",
    "0,0,21,16005,10,12634\n",
    "0,1,21,16005,9,12634\n",
    "0,2,21,16005,11,12634\n",
    "0,3,21,16005,6,12634\n",
    "0,0,22,16005,11,12634\n",
    "0,1,22,16005,10,12634\n",
    "0,2,22,16005,8,12634\n",
    "0,3,22,16005,10,12634\n",
    "0,0,23,16005,7,12634\n",
    "0,1,23,16005,10,12634\n",
    "0,2,23,16005,15,12634\n",
    "0,3,23,16005,13,12634\n",
    "0,0,24,16005,10,12634\n",
    "0,1,24,16005,5,12634\n",
    "0,2,24,16005,13,12634\n",
    "0,3,24,16005,7,12634\n",
    "0,0,25,16005,13,12634\n",
    "0,1,25,16005,15,12634\n",
    "0,2,25,16005,5,12634\n",
    "0,3,25,16005,9,12634\n",
    "0,0,26,16005,6,12634\n",
    "0,1,26,16005,6,12634\n",
    "0,2,26,16005,7,12634\n",
    "0,3,26,16005,8,12634\n",
    "0,0,27,16005,11,12634\n",
    "0,1,27,16005,9,12634\n",
    "0,2,27,16005,9,12634\n",
    "0,3,27,16005,6,12634\n",
    "0,0,28,16005,8,12634\n",
    "0,1,28,16005,6,12634\n",
    "0,2,28,16005,13,12634\n",
    "0,3,28,16005,9,12634\n",
    "0,0,29,16005,7,12634\n",
    "0,1,29,16005,8,12634\n",
    "0,2,29,16005,9,12634\n",
    "0,3,29,16005,10,12634\n",
    "0,0,2,16005,2,12634\n",
    "0,1,2,16005,3,12634\n",
    "0,2,2,16005,2,12634\n",
    "0,3,2,16005,2,12634\n",
    "0,0,30,16005,10,12634\n",
    "0,1,30,16005,10,12634\n",
    "0,2,30,16005,16,12634\n",
    "0,3,30,16005,11,12634\n",
    "0,0,31,16005,11,12634\n",
    "0,1,31,16005,12,12634\n",
    "0,2,31,16005,9,12634\n",
    "0,3,31,16005,12,12634\n",
    "0,0,32,16005,10,12634\n",
    "0,1,32,16005,9,12634\n",
    "0,2,32,16005,14,12634\n",
    "0,3,32,16005,15,12634\n",
    "0,0,33,16005,12,12634\n",
    "0,1,33,16005,18,12634\n",
    "0,2,33,16005,13,12634\n",
    "0,3,33,16005,19,12634\n",
    "0,0,34,16005,23,12634\n",
    "0,1,34,16005,25,12634\n",
    "0,2,34,16005,17,12634\n",
    "0,3,34,16005,22,12634\n",
    "0,0,35,16005,13,12634\n",
    "0,1,35,16005,15,12634\n",
    "0,2,35,16005,14,12634\n",
    "0,3,35,16005,13,12634\n",
    "0,0,36,16005,13,12634\n",
    "0,1,36,16005,17,12634\n",
    "0,2,36,16005,16,12634\n",
    "0,3,36,16005,23,12634\n",
    "0,0,37,16005,8,12634\n",
    "0,1,37,16005,12,12634\n",
    "0,2,37,16005,9,12634\n",
    "0,3,37,16005,17,12634\n",
    "0,0,38,16005,16,12634\n",
    "0,1,38,16005,16,12634\n",
    "0,2,38,16005,18,12634\n",
    "0,3,38,16005,15,12634\n",
    "0,0,39,16005,19,12634\n",
    "0,1,39,16005,21,12634\n",
    "0,2,39,16005,10,12634\n",
    "0,3,39,16005,14,12634\n",
    "0,0,3,16005,6,12634\n",
    "0,1,3,16005,6,12634\n",
    "0,2,3,16005,4,12634\n",
    "0,3,3,16005,7,12634\n",
    "0,0,40,16005,16,12634\n",
    "0,1,40,16005,15,12634\n",
    "0,2,40,16005,17,12634\n",
    "0,3,40,16005,17,12634\n",
    "0,0,41,16005,18,12634\n",
    "0,1,41,16005,19,12634\n",
    "0,2,41,16005,26,12634\n",
    "0,3,41,16005,20,12634\n",
    "0,0,42,16005,18,12634\n",
    "0,1,42,16005,17,12634\n",
    "0,2,42,16005,16,12634\n",
    "0,3,42,16005,12,12634\n",
    "0,0,43,16005,22,12634\n",
    "0,1,43,16005,26,12634\n",
    "0,2,43,16005,18,12634\n",
    "0,3,43,16005,18,12634\n",
    "0,0,44,16005,20,12634\n",
    "0,1,44,16005,14,12634\n",
    "0,2,44,16005,17,12634\n",
    "0,3,44,16005,13,12634\n",
    "0,0,45,16005,8,12634\n",
    "0,1,45,16005,17,12634\n",
    "0,2,45,16005,14,12634\n",
    "0,3,45,16005,18,12634\n",
    "0,0,46,16005,14,12634\n",
    "0,1,46,16005,16,12634\n",
    "0,2,46,16005,14,12634\n",
    "0,3,46,16005,16,12634\n",
    "0,0,47,16005,11,12634\n",
    "0,1,47,16005,11,12634\n",
    "0,2,47,16005,16,12634\n",
    "0,3,47,16005,25,12634\n",
    "0,0,48,16005,12,12634\n",
    "0,1,48,16005,17,12634\n",
    "0,2,48,16005,15,12634\n",
    "0,3,48,16005,15,12634\n",
    "0,0,49,16005,13,12634\n",
    "0,1,49,16005,11,12634\n",
    "0,2,49,16005,13,12634\n",
    "0,3,49,16005,15,12634\n",
    "0,0,4,16005,5,12634\n",
    "0,1,4,16005,4,12634\n",
    "0,2,4,16005,3,12634\n",
    "0,3,4,16005,5,12634\n",
    "0,0,50,16005,15,12634\n",
    "0,1,50,16005,13,12634\n",
    "0,2,50,16005,12,12634\n",
    "0,3,50,16005,11,12634\n",
    "0,0,51,16005,13,12634\n",
    "0,1,51,16005,14,12634\n",
    "0,2,51,16005,9,12634\n",
    "0,3,51,16005,11,12634\n",
    "0,0,52,16005,24,12634\n",
    "0,1,52,16005,14,12634\n",
    "0,2,52,16005,15,12634\n",
    "0,3,52,16005,21,12634\n",
    "0,0,53,16005,17,12634\n",
    "0,1,53,16005,13,12634\n",
    "0,2,53,16005,16,12634\n",
    "0,3,53,16005,21,12634\n",
    "0,0,54,16005,12,12634\n",
    "0,1,54,16005,12,12634\n",
    "0,2,54,16005,13,12634\n",
    "0,3,54,16005,14,12634\n",
    "0,0,55,16005,14,12634\n",
    "0,1,55,16005,11,12634\n",
    "0,2,55,16005,12,12634\n",
    "0,3,55,16005,17,12634\n",
    "0,0,56,16005,12,12634\n",
    "0,1,56,16005,19,12634\n",
    "0,2,56,16005,13,12634\n",
    "0,3,56,16005,15,12634\n",
    "0,0,57,16005,24,12634\n",
    "0,1,57,16005,23,12634\n",
    "0,2,57,16005,20,12634\n",
    "0,3,57,16005,19,12634\n",
    "0,0,58,16005,17,12634\n",
    "0,1,58,16005,17,12634\n",
    "0,2,58,16005,17,12634\n",
    "0,3,58,16005,16,12634\n",
    "0,0,59,16005,18,12634\n",
    "0,1,59,16005,13,12634\n",
    "0,2,59,16005,13,12634\n",
    "0,3,59,16005,12,12634\n",
    "0,0,5,16005,5,12634\n",
    "0,1,5,16005,6,12634\n",
    "0,2,5,16005,6,12634\n",
    "0,3,5,16005,6,12634\n",
    "0,0,60,16005,20,12634\n",
    "0,1,60,16005,19,12634\n",
    "0,2,60,16005,18,12634\n",
    "0,3,60,16005,20,12634\n",
    "0,0,61,16005,14,12634\n",
    "0,1,61,16005,16,12634\n",
    "0,2,61,16005,9,12634\n",
    "0,3,61,16005,14,12634\n",
    "0,0,62,16005,12,12634\n",
    "0,1,62,16005,11,12634\n",
    "0,2,62,16005,10,12634\n",
    "0,3,62,16005,15,12634\n",
    "0,0,63,16005,12,12634\n",
    "0,1,63,16005,13,12634\n",
    "0,2,63,16005,13,12634\n",
    "0,3,63,16005,15,12634\n",
    "0,0,64,16005,14,12634\n",
    "0,1,64,16005,13,12634\n",
    "0,2,64,16005,11,12634\n",
    "0,3,64,16005,10,12634\n",
    "0,0,65,16005,12,12634\n",
    "0,1,65,16005,15,12634\n",
    "0,2,65,16005,13,12634\n",
    "0,3,65,16005,13,12634\n",
    "0,0,66,16005,16,12634\n",
    "0,1,66,16005,15,12634\n",
    "0,2,66,16005,17,12634\n",
    "0,3,66,16005,13,12634\n",
    "0,0,67,16005,10,12634\n",
    "0,1,67,16005,8,12634\n",
    "0,2,67,16005,6,12634\n",
    "0,3,67,16005,11,12634\n",
    "0,0,68,16005,8,12634\n",
    "0,1,68,16005,10,12634\n",
    "0,2,68,16005,12,12634\n",
    "0,3,68,16005,10,12634\n",
    "0,0,69,16005,9,12634\n",
    "0,1,69,16005,11,12634\n",
    "0,2,69,16005,9,12634\n",
    "0,3,69,16005,9,12634\n",
    "0,0,6,16005,4,12634\n",
    "0,1,6,16005,3,12634\n",
    "0,2,6,16005,4,12634\n",
    "0,3,6,16005,4,12634\n",
    "0,0,70,16005,13,12634\n",
    "0,1,70,16005,16,12634\n",
    "0,2,70,16005,13,12634\n",
    "0,3,70,16005,16,12634\n",
    "0,0,71,16005,17,12634\n",
    "0,1,71,16005,18,12634\n",
    "0,2,71,16005,18,12634\n",
    "0,3,71,16005,18,12634\n",
    "0,0,72,16005,16,12634\n",
    "0,1,72,16005,15,12634\n",
    "0,2,72,16005,16,12634\n",
    "0,3,72,16005,18,12634\n",
    "0,0,73,16005,17,12634\n",
    "0,1,73,16005,19,12634\n",
    "0,2,73,16005,15,12634\n",
    "0,3,73,16005,21,12634\n",
    "0,0,74,16005,17,12634\n",
    "0,1,74,16005,21,12634\n",
    "0,2,74,16005,17,12634\n",
    "0,3,74,16005,22,12634\n",
    "0,0,75,16005,13,12634\n",
    "0,1,75,16005,12,12634\n",
    "0,2,75,16005,15,12634\n",
    "0,3,75,16005,14,12634\n",
    "0,0,76,16005,14,12634\n",
    "0,1,76,16005,15,12634\n",
    "0,2,76,16005,16,12634\n",
    "0,3,76,16005,20,12634\n",
    "0,0,77,16005,9,12634\n",
    "0,1,77,16005,9,12634\n",
    "0,2,77,16005,13,12634\n",
    "0,3,77,16005,12,12634\n",
    "0,0,78,16005,14,12634\n",
    "0,1,78,16005,12,12634\n",
    "0,2,78,16005,13,12634\n",
    "0,3,78,16005,12,12634\n",
    "0,0,79,16005,16,12634\n",
    "0,1,79,16005,21,12634\n",
    "0,2,79,16005,22,12634\n",
    "0,3,79,16005,21,12634\n",
    "0,0,7,16005,4,12634\n",
    "0,1,7,16005,4,12634\n",
    "0,2,7,16005,5,12634\n",
    "0,3,7,16005,5,12634\n",
    "0,0,80,16005,14,12634\n",
    "0,1,80,16005,12,12634\n",
    "0,2,80,16005,11,12634\n",
    "0,3,80,16005,12,12634\n",
    "0,0,81,16005,13,12634\n",
    "0,1,81,16005,17,12634\n",
    "0,2,81,16005,21,12634\n",
    "0,3,81,16005,17,12634\n",
    "0,0,82,16005,16,12634\n",
    "0,1,82,16005,17,12634\n",
    "0,2,82,16005,18,12634\n",
    "0,3,82,16005,13,12634\n",
    "0,0,83,16005,12,12634\n",
    "0,1,83,16005,16,12634\n",
    "0,2,83,16005,12,12634\n",
    "0,3,83,16005,11,12634\n",
    "0,0,84,16005,19,12634\n",
    "0,1,84,16005,17,12634\n",
    "0,2,84,16005,12,12634\n",
    "0,3,84,16005,14,12634\n",
    "0,0,85,16005,11,12634\n",
    "0,1,85,16005,17,12634\n",
    "0,2,85,16005,18,12634\n",
    "0,3,85,16005,19,12634\n",
    "0,0,86,16005,16,12634\n",
    "0,1,86,16005,22,12634\n",
    "0,2,86,16005,14,12634\n",
    "0,3,86,16005,18,12634\n",
    "0,0,87,16005,17,12634\n",
    "0,1,87,16005,16,12634\n",
    "0,2,87,16005,15,12634\n",
    "0,3,87,16005,15,12634\n",
    "0,0,88,16005,14,12634\n",
    "0,1,88,16005,12,12634\n",
    "0,2,88,16005,15,12634\n",
    "0,3,88,16005,10,12634\n",
    "0,0,89,16005,15,12634\n",
    "0,1,89,16005,14,12634\n",
    "0,2,89,16005,14,12634\n",
    "0,3,89,16005,16,12634\n",
    "0,0,8,16005,3,12634\n",
    "0,1,8,16005,3,12634\n",
    "0,2,8,16005,4,12634\n",
    "0,3,8,16005,4,12634\n",
    "0,0,90,16005,19,12634\n",
    "0,1,90,16005,17,12634\n",
    "0,2,90,16005,11,12634\n",
    "0,3,90,16005,8,12634\n",
    "0,0,91,16005,16,12634\n",
    "0,1,91,16005,17,12634\n",
    "0,2,91,16005,15,12634\n",
    "0,3,91,16005,18,12634\n",
    "0,0,92,16005,10,12634\n",
    "0,1,92,16005,12,12634\n",
    "0,2,92,16005,17,12634\n",
    "0,3,92,16005,19,12634\n",
    "0,0,93,16005,7,12634\n",
    "0,1,93,16005,5,12634\n",
    "0,2,93,16005,11,12634\n",
    "0,3,93,16005,4,12634\n",
    "0,0,94,16005,17,12634\n",
    "0,1,94,16005,12,12634\n",
    "0,2,94,16005,20,12634\n",
    "0,3,94,16005,18,12634\n",
    "0,0,95,16005,12,12634\n",
    "0,1,95,16005,12,12634\n",
    "0,2,95,16005,16,12634\n",
    "0,3,95,16005,19,12634\n",
    "0,0,96,16005,14,12634\n",
    "0,1,96,16005,17,12634\n",
    "0,2,96,16005,16,12634\n",
    "0,3,96,16005,11,12634\n",
    "0,0,97,16005,10,12634\n",
    "0,1,97,16005,10,12634\n",
    "0,2,97,16005,15,12634\n",
    "0,3,97,16005,11,12634\n",
    "0,0,98,16005,17,12634\n",
    "0,1,98,16005,17,12634\n",
    "0,2,98,16005,21,12634\n",
    "0,3,98,16005,16,12634\n",
    "0,0,99,16005,19,12634\n",
    "0,1,99,16005,15,12634\n",
    "0,2,99,16005,21,12634\n",
    "0,3,99,16005,15,12634\n",
    "0,0,9,16005,6,12634\n",
    "0,1,9,16005,5,12634\n",
    "0,2,9,16005,3,12634\n",
    "0,3,9,16005,5,12634\n",
    "''')\n",
    "\n",
    "df_lowestroot_phylo = pd.read_csv(lowestroot_phylo_csv).groupby([\n",
    "    'Series',\n",
    "    'Stint',\n",
    "]).mean().reset_index()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.merge(\n",
    "    df,\n",
    "    df_lowestroot_phylo,\n",
    "    on=['Stint', 'Series'],\n",
    "    how='outer',\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "dfm10 = df[ df['Stint'] % 10 == 0 ]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "dfx = df[ df['Series'] == 16005 ].sort_values('Morph')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for stint in dfx['Stint'].unique():\n",
    "    exec(f'dfx{stint} = dfx[ dfx[\"Stint\"] == {stint} ]')\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# how does fitness complexity change over time?\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    letterscatter_vline,\n",
    "    data=dfx,\n",
    "    x='Stint',\n",
    "    y='Critical Fitness Complexity',\n",
    "    cat='Morph',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(\n",
    "    dfx['Critical Fitness Complexity'].max()\n",
    ")\n",
    "\n",
    "print( ip.popsingleton(\n",
    "    dfx[ dfx['Critical Fitness Complexity'] == dfx['Critical Fitness Complexity'].max()]['Stint']\n",
    "))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    letterscatter_vline_interpolationmissing,\n",
    "    data=dfx,\n",
    "    x='Stint',\n",
    "    y='Interpolated Fitness Complexity',\n",
    "    cat='Morph',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    letterscatter_vline_interpolationmissing,\n",
    "    data=dfx,\n",
    "    x='Stint',\n",
    "    y='Composite Fitness Complexity',\n",
    "    cat='Morph',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.barplot,\n",
    "    data=dfx,\n",
    "    x='Stint Decade',\n",
    "    y='Critical Fitness Complexity',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.barplot,\n",
    "    data=dfx,\n",
    "    x='Stint Decade',\n",
    "    y='Composite Fitness Complexity',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.barplot,\n",
    "    data=dfx,\n",
    "    x='Stint Decade',\n",
    "    y='Interpolated Fitness Complexity',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# interpolation fitness complexity stuff\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.regplot,\n",
    "    data=dfx,\n",
    "    x='Interpolated Fitness Complexity',\n",
    "    y='Critical Fitness Complexity',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n",
    "\n",
    "fil = dfx.dropna(subset=['Interpolated Fitness Complexity'])\n",
    "sm.OLS(\n",
    "    fil['Median Mutating Mutant Fitness Differential'],\n",
    "    sm.add_constant(fil['Interpolated Fitness Complexity']),\n",
    ").fit().summary()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def letterscatter_err_vline(*args, **kwargs):\n",
    "\n",
    "    x = kwargs['x']\n",
    "    y = kwargs['y']\n",
    "\n",
    "    data = kwargs['data'].dropna(subset=[y]).sort_values(x)\n",
    "    plt.gca().fill_between(\n",
    "        data[x],\n",
    "        data['a=credible_interval_lower_bound_idx+set_size=1'],\n",
    "        data['a=credible_interval_upper_bound_idx+set_size=1'],\n",
    "        alpha=0.4,\n",
    "        edgecolor='#4C72B0',\n",
    "        facecolor='#4C72B0',\n",
    "        linewidth=0,\n",
    "    )\n",
    "\n",
    "    letterscatter_vline_interpolationmissing(*args, **kwargs)\n",
    "\n",
    "tp.tee(\n",
    "    letterscatter_err_vline,\n",
    "    data=dfx,\n",
    "    x='Stint',\n",
    "    y='Interpolated Fitness Complexity',\n",
    "    cat='Morph',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def letterscatter_err_vline(*args, **kwargs):\n",
    "\n",
    "    x = kwargs['x']\n",
    "    y = kwargs['y']\n",
    "\n",
    "    data = kwargs['data'].dropna(subset=[y]).sort_values(x)\n",
    "    plt.gca().fill_between(\n",
    "        data[x],\n",
    "        data['Critical Fitness Complexity'] + data['a=credible_interval_lower_bound_idx+set_size=1'],\n",
    "        data['Critical Fitness Complexity'] + data['a=credible_interval_upper_bound_idx+set_size=1'],\n",
    "        alpha=0.4,\n",
    "        edgecolor='#4C72B0',\n",
    "        facecolor='#4C72B0',\n",
    "        linewidth=0,\n",
    "    )\n",
    "\n",
    "    letterscatter_vline_interpolationmissing(*args, **kwargs)\n",
    "\n",
    "tp.tee(\n",
    "    letterscatter_err_vline,\n",
    "    data=dfx,\n",
    "    x='Stint',\n",
    "    y='Composite Fitness Complexity',\n",
    "    cat='Morph',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'ci' : 95,\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "max_composite_complexity_lower_bound = max(\n",
    "    dfx['Composite Fitness Complexity Lower Bound']\n",
    ")\n",
    "print(\n",
    "    max_composite_complexity_lower_bound\n",
    ")\n",
    "print(ip.popsingleton(\n",
    "    dfx[ dfx['Composite Fitness Complexity Lower Bound'] == max_composite_complexity_lower_bound ]['Stint']\n",
    "))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "max_composite_complexity_lower_bound = max(\n",
    "    dfx['Composite Fitness Complexity']\n",
    ")\n",
    "print(\n",
    "    max_composite_complexity_lower_bound\n",
    ")\n",
    "print(ip.popsingleton(\n",
    "    dfx[ dfx['Composite Fitness Complexity'] == max_composite_complexity_lower_bound ]['Stint']\n",
    "))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def scatter_err_vline(*args, **kwargs):\n",
    "\n",
    "    x = kwargs['x']\n",
    "    y = kwargs['y']\n",
    "\n",
    "    kwargs['data'] = kwargs['data'].dropna(subset=[y]).sort_values(x)\n",
    "    data = kwargs['data']\n",
    "\n",
    "\n",
    "    plt.gca().fill_between(\n",
    "        data[x],\n",
    "        data['a=credible_interval_lower_bound_idx+set_size=1'],\n",
    "        data['a=credible_interval_upper_bound_idx+set_size=1'],\n",
    "        alpha=0.4,\n",
    "        edgecolor='#4C72B0',\n",
    "        facecolor='#4C72B0',\n",
    "        linewidth=0,\n",
    "    )\n",
    "    sns.lineplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "        marker='o',\n",
    "    )\n",
    "    for stint in dfx[ dfx[y].isnull() ]['Stint']:\n",
    "        plt.axvline(stint, c='gray', zorder=-2, alpha=0.5)\n",
    "\n",
    "\n",
    "tp.tee(\n",
    "    scatter_err_vline,\n",
    "    data=dfx,\n",
    "    x='Stint',\n",
    "    y='Interpolated Fitness Complexity',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def scatter_err_vline(*args, **kwargs):\n",
    "\n",
    "    x = kwargs['x']\n",
    "    y = kwargs['y']\n",
    "\n",
    "    kwargs['data'] = kwargs['data'].dropna(subset=[y]).sort_values(x)\n",
    "    data = kwargs['data']\n",
    "\n",
    "\n",
    "    plt.gca().fill_between(\n",
    "        data[x],\n",
    "        data['Critical Fitness Complexity'] + data['a=credible_interval_lower_bound_idx+set_size=1'],\n",
    "        data['Critical Fitness Complexity'] + data['a=credible_interval_upper_bound_idx+set_size=1'],\n",
    "        alpha=0.4,\n",
    "        edgecolor='#4C72B0',\n",
    "        facecolor='#4C72B0',\n",
    "        linewidth=0,\n",
    "    )\n",
    "    sns.lineplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "        marker='o',\n",
    "    )\n",
    "    for stint in dfx[ dfx[y].isnull() ]['Stint']:\n",
    "        plt.axvline(stint, c='gray', zorder=-2, alpha=0.5)\n",
    "\n",
    "\n",
    "tp.tee(\n",
    "    scatter_err_vline,\n",
    "    data=dfx,\n",
    "    x='Stint',\n",
    "    y='Composite Fitness Complexity',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'ci' : 95,\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.countplot,\n",
    "    data=dfx,\n",
    "    x='most_credible_set_size',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def log_scatterplot(*args, **kwargs):\n",
    "    sns.scatterplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "    )\n",
    "    plt.yscale('log')\n",
    "\n",
    "tp.tee(\n",
    "    log_scatterplot,\n",
    "    data=dfx,\n",
    "    x='Stint',\n",
    "    y='a=most_credible_likelihood+set_size=1',\n",
    "    hue='most_credible_set_size',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.scatterplot,\n",
    "    data=dfx,\n",
    "    x='Stint',\n",
    "    y='Fitness Complexity',\n",
    "    hue='none_nopped_is_less_fit',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# how does interface complexity change over time?\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    letterscatter_vline,\n",
    "    data=dfx,\n",
    "    x='Stint',\n",
    "    y='Cardinal Interface Complexity',\n",
    "    cat='Morph',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'viz' : 'letterscatter', # override viz for backward naming compatibility\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.barplot,\n",
    "    data=dfx,\n",
    "    x='Stint Decade',\n",
    "    y='Cardinal Interface Complexity',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(\n",
    "    dfx['Cardinal Interface Complexity'].max()\n",
    ")\n",
    "\n",
    "print(\n",
    "    dfx[ dfx['Cardinal Interface Complexity'] == dfx['Cardinal Interface Complexity'].max()]['Stint']\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.regplot,\n",
    "    data=dfx,\n",
    "    x='Cardinal Interface Complexity',\n",
    "    y='Critical Fitness Complexity',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n",
    "\n",
    "sm.OLS(\n",
    "    dfx['Critical Fitness Complexity'],\n",
    "    sm.add_constant(dfx['Cardinal Interface Complexity']),\n",
    ").fit().summary()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    letterscatter_vline,\n",
    "    data=dfx,\n",
    "    x='Stint',\n",
    "    y='Num Less Fit Under Inter Self-Send @ Filter Mod 20',\n",
    "    cat='Morph',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    letterscatter_vline,\n",
    "    data=dfx,\n",
    "    x='Stint',\n",
    "    y='Num Less Fit Under Intra Self-Send @ Filter Mod 20',\n",
    "    cat='Morph',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    letterscatter_vline,\n",
    "    data=dfx,\n",
    "    x='Stint',\n",
    "    y='Num Less Fit Under Extrospective State Perturbation',\n",
    "    cat='Morph',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    letterscatter_vline,\n",
    "    data=dfx,\n",
    "    x='Stint',\n",
    "    y='Num Less Fit Under Introspective State Perturbation',\n",
    "    cat='Morph',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    letterscatter_vline,\n",
    "    data=dfx,\n",
    "    x='Stint',\n",
    "    y='Num Less Fit Under Writable State Perturbation',\n",
    "    cat='Morph',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# how does phenotype complexity change over time?\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    letterscatter_vline,\n",
    "    data=dfx,\n",
    "    x='Stint',\n",
    "    y='Phenotype Complexity',\n",
    "    cat='Morph',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(\n",
    "    dfx['Phenotype Complexity'].max()\n",
    ")\n",
    "\n",
    "print( ip.popsingleton(\n",
    "    dfx[ dfx['Phenotype Complexity'] == dfx['Phenotype Complexity'].max()]['Stint']\n",
    "))\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# how does fitness change over time?\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def letterscatter_vline_hline(*args, **kwargs):\n",
    "    letterscatter_vline(*args, **kwargs)\n",
    "    plt.axhline(c='k', zorder=-2)\n",
    "\n",
    "\n",
    "tp.tee(\n",
    "    letterscatter_vline_hline,\n",
    "    data=dfx,\n",
    "    x='Stint',\n",
    "    y='Median Fitness Differential Against Immediate Predecessor Population',\n",
    "    cat='Morph',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def letterscatter_vline_binomialh0(*args, **kwargs):\n",
    "\n",
    "    letterscatter_vline(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "    )\n",
    "    plt.axhline(\n",
    "        0.25, # p ~= 0.01 for n = 20 binomial distribution\n",
    "        zorder=-1,\n",
    "    )\n",
    "    plt.axhline(\n",
    "        0.75, # p ~= 0.01 for n = 20 binomial distribution\n",
    "        zorder=-1,\n",
    "    )\n",
    "\n",
    "\n",
    "tp.tee(\n",
    "    letterscatter_vline_binomialh0,\n",
    "    data=dfx,\n",
    "    x='Stint',\n",
    "    y='Fraction Immediate Predecessor Battles Won',\n",
    "    cat='Morph',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def letterscatter_vline(*args, **kwargs):\n",
    "    letterscatter(*args, **kwargs)\n",
    "    plt.axvline(15,zorder=-2,c='k',ls=':')\n",
    "    plt.axvline(45,zorder=-2,c='k',ls='--')\n",
    "\n",
    "tp.tee(\n",
    "    letterscatter_vline,\n",
    "    data=dfx,\n",
    "    x='Stint',\n",
    "    y='Mean Doubling Time Growth Rate',\n",
    "    cat='Morph',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# how does robustness change over time?\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    letterscatter_vline,\n",
    "    data=dfx,\n",
    "    x='Stint',\n",
    "    y='Fraction Mutations that are Deleterious',\n",
    "    cat='Morph',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def letterscatter_vline_hline(*args, **kwargs):\n",
    "    letterscatter_vline(*args, **kwargs)\n",
    "    plt.axhline(c='k', zorder=-2)\n",
    "\n",
    "\n",
    "tp.tee(\n",
    "    letterscatter_vline_hline,\n",
    "    data=dfx,\n",
    "    x='Stint',\n",
    "    y='Median Mutating Mutant Fitness Differential',\n",
    "    cat='Morph',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    letterscatter,\n",
    "    data=dfx,\n",
    "    x='Stint',\n",
    "    y='Fraction Mutating Mutations that are Deleterious',\n",
    "    cat='Morph',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.regplot,\n",
    "    data=dfx,\n",
    "    x='Critical Fitness Complexity',\n",
    "    y='Median Mutating Mutant Fitness Differential',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n",
    "sm.OLS(\n",
    "    dfx['Median Mutating Mutant Fitness Differential'],\n",
    "    sm.add_constant(dfx['Critical Fitness Complexity']),\n",
    ").fit().summary()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.regplot,\n",
    "    data=dfx,\n",
    "    x='Interpolated Fitness Complexity',\n",
    "    y='Median Mutating Mutant Fitness Differential',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n",
    "\n",
    "fil = dfx.dropna(subset=['Interpolated Fitness Complexity'])\n",
    "sm.OLS(\n",
    "    fil['Median Mutating Mutant Fitness Differential'],\n",
    "    sm.add_constant(fil['Interpolated Fitness Complexity']),\n",
    ").fit().summary()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.regplot,\n",
    "    data=dfx,\n",
    "    x='Cardinal Interface Complexity',\n",
    "    y='Median Mutating Mutant Fitness Differential',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n",
    "sm.OLS(\n",
    "    dfx['Median Mutating Mutant Fitness Differential'],\n",
    "    sm.add_constant(dfx['Cardinal Interface Complexity']),\n",
    ").fit().summary()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def log_boxplot(*args, **kwargs):\n",
    "    sns.boxplot(*args, **kwargs)\n",
    "    plt.yscale('log')\n",
    "    plt.gca().set_xlabel(None)\n",
    "\n",
    "tp.tee(\n",
    "    log_boxplot,\n",
    "    data=dfx.applymap(\n",
    "        lambda x: abs(x) if type(x) in {float, int} else x\n",
    "    ).rename(\n",
    "        columns={\n",
    "            'Median Fitness Differential Against Immediate Predecessor Population' : 'Predecessor Pop',\n",
    "            'Median Mutating Mutant Fitness Differential' : 'Mutations Enabled',\n",
    "\n",
    "        },\n",
    "    ).melt(\n",
    "        value_vars=[\n",
    "            'Predecessor Pop',\n",
    "            'Mutations Enabled',\n",
    "        ],\n",
    "        value_name='Median Fitness Differential',\n",
    "    ),\n",
    "    x='variable',\n",
    "    y='Median Fitness Differential',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# how do phenotypic characteristics change over time?\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    letterscatter,\n",
    "    data=dfx,\n",
    "    x='Stint',\n",
    "    y='Mean Resource Received Per Cell (evolve mean)',\n",
    "    cat='Morph',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    letterscatter,\n",
    "    data=dfx,\n",
    "    x='Stint',\n",
    "    y='Resource Receiving Cell Fraction (evolve mean)',\n",
    "    cat='Morph',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    letterscatter_vline,\n",
    "    data=dfx,\n",
    "    x='Stint',\n",
    "    y='Mean Resource Received Per Cell (monoculture mean)',\n",
    "    cat='Morph',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    letterscatter_vline,\n",
    "    data=dfx,\n",
    "    x='Stint',\n",
    "    y='Resource Receiving Cell Fraction (monoculture mean)',\n",
    "    cat='Morph',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def log_letterscatter_vline_hline(*args, **kwargs):\n",
    "    letterscatter_vline(*args, **kwargs)\n",
    "    plt.yscale('log')\n",
    "    plt.axhline(1, c='k', zorder=-1)\n",
    "\n",
    "tp.tee(\n",
    "    log_letterscatter_vline_hline,\n",
    "    data=dfx,\n",
    "    x='Stint',\n",
    "    y='Birth Conflict Ratio for Kin Commonality Exactly 2',\n",
    "    cat='Morph',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def log_letterscatter_vline_hline(*args, **kwargs):\n",
    "    letterscatter_vline(*args, **kwargs)\n",
    "    plt.yscale('log')\n",
    "    plt.axhline(1, c='k', zorder=-1)\n",
    "\n",
    "\n",
    "tp.tee(\n",
    "    log_letterscatter_vline_hline,\n",
    "    data=dfx,\n",
    "    x='Stint',\n",
    "    y='Birth Conflict Ratio for Kin Commonality Exactly 1',\n",
    "    cat='Morph',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def log_letterscatter_vline_hline(*args, **kwargs):\n",
    "    letterscatter_vline(*args, **kwargs)\n",
    "    plt.yscale('log')\n",
    "    plt.axhline(1, c='k', zorder=-1)\n",
    "\n",
    "\n",
    "tp.tee(\n",
    "    log_letterscatter_vline_hline,\n",
    "    data=dfx,\n",
    "    x='Stint',\n",
    "    y='Birth Conflict Ratio for Kin Commonality At Least 1',\n",
    "    cat='Morph',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    letterscatter_vline,\n",
    "    data=dfx,\n",
    "    x='Stint',\n",
    "    y='Fraction Deaths apoptosis (monoculture mean)',\n",
    "    cat='Morph',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Extrospective States\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "extrospective_states_csv = StringIO('''Index,State\n",
    "0,IsChildCellOf\n",
    "1,IsChildGroupOf-0\n",
    "2,IsChildGroupOf-1\n",
    "3,IsNewborn\n",
    "4,IsParentCellOf\n",
    "5,IsParentGroupOf-0\n",
    "6,IsParentGroupOf-1\n",
    "7,KinGroupMatch-0\n",
    "8,KinGroupMatch-1\n",
    "9,KinGroupWillExpire-0\n",
    "10,KinGroupWillExpire-1\n",
    "11,NeighborApoptosis\n",
    "12,NeighborFragmented\n",
    "13,NeighborIsNewborn\n",
    "14,NeighborKinGroupWillExpire-0\n",
    "15,NeighborKinGroupWillExpire-1\n",
    "16,NeighborOptimumQuorumExceeded-0\n",
    "17,NeighborOptimumQuorumExceeded-1\n",
    "18,OptimumQuorumExceeded-0\n",
    "19,OptimumQuorumExceeded-1\n",
    "20,ParentFragmented\n",
    "21,PhylogeneticRootMatch\n",
    "22,RicherThanNeighbor\n",
    "23,StockpileDepleted\n",
    "24,StockpileFecund\n",
    "25,CellAge\n",
    "26,Epoch\n",
    "27,IncomingInterMessageCounter\n",
    "28,IncomingIntraMessageCounter\n",
    "29,IsAlive\n",
    "30,KinGroupAge-0\n",
    "31,KinGroupAge-1\n",
    "32,KinGroupIDAncestorView-0\n",
    "33,KinGroupIDAncestorView-1\n",
    "34,KinGroupIDView-0\n",
    "35,KinGroupIDView-1\n",
    "36,MostRecentCauseOfDeath\n",
    "37,NumKnownQuorumBits-0\n",
    "38,NumKnownQuorumBits-1\n",
    "39,PhylogeneticRootView\n",
    "40,ReceivedResourceFrom\n",
    "41,ResourceStockpile\n",
    "42,SpawnCount\n",
    "43,SpawnedFrom\n",
    "44,ApoptosisRequest\n",
    "45,HeirRequest\n",
    "46,RepLevRequest-0\n",
    "47,RepLevRequest-1\n",
    "48,ResourceReceiveResistance\n",
    "49,ResourceReserveRequest\n",
    "50,ResourceSendLimit\n",
    "51,ResourceSendRequest\n",
    "52,SpawnArrest\n",
    "53,SpawnRequest\n",
    "54,NopState-0\n",
    "55,NopState-1\n",
    "56,NopState-2\n",
    "57,NopState-3\n",
    "58,TransientNopState-0\n",
    "59,TransientNopState-1\n",
    "60,TransientNopState-2\n",
    "61,TransientNopState-3\n",
    "''')\n",
    "\n",
    "df_extrospective_states = pd.read_csv(extrospective_states_csv)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_ext = pd.melt(\n",
    "    dfx,\n",
    "    id_vars='Stint',\n",
    "    value_vars=[\n",
    "        c\n",
    "        for c in dfx\n",
    "        if re.match('^Is Less Fit Under Extrospective State [0-9]+ Perturbation$', c)\n",
    "    ],\n",
    ")\n",
    "df_ext['Index'] = df_ext['variable'].str.extract(r'Is Less Fit Under Extrospective State ([0-9]+) Perturbation')\n",
    "df_ext['Index'] = pd.to_numeric(df_ext['Index'])\n",
    "df_ext = df_ext.merge(df_extrospective_states)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tab = df_ext.pivot(index='State', columns='Stint', values='value').fillna(0).astype(bool)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def tall_heatmap(*args, **kwargs):\n",
    "    plt.figure(figsize=(10, 16))\n",
    "    sns.heatmap(*args, **kwargs)\n",
    "\n",
    "tp.tee(\n",
    "    tall_heatmap,\n",
    "    data=tab,\n",
    "    cbar=False,\n",
    "    linewidth=0.5,\n",
    "    cmap=sns.color_palette(\"flare\", as_cmap=True),\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            'x' : 'Stint',\n",
    "            'y' : 'State',\n",
    "            'val' : 'extrospective-perturbation-fitness',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Introspective States\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "introspective_states_csv = StringIO('''Index,State\n",
    "0,IsChildCellOf\n",
    "1,IsChildGroupOf-0\n",
    "2,IsChildGroupOf-1\n",
    "3,IsNewborn\n",
    "4,IsParentCellOf\n",
    "5,IsParentGroupOf-0\n",
    "6,IsParentGroupOf-1\n",
    "7,KinGroupMatch-0\n",
    "8,KinGroupMatch-1\n",
    "9,KinGroupWillExpire-0\n",
    "10,KinGroupWillExpire-1\n",
    "11,NeighborApoptosis\n",
    "12,NeighborFragmented\n",
    "13,NeighborIsNewborn\n",
    "14,NeighborKinGroupWillExpire-0\n",
    "15,NeighborKinGroupWillExpire-1\n",
    "16,NeighborOptimumQuorumExceeded-0\n",
    "17,NeighborOptimumQuorumExceeded-1\n",
    "18,OptimumQuorumExceeded-0\n",
    "19,OptimumQuorumExceeded-1\n",
    "20,ParentFragmented\n",
    "21,PhylogeneticRootMatch\n",
    "22,RicherThanNeighbor\n",
    "23,StockpileDepleted\n",
    "24,StockpileFecund\n",
    "25,CellAge\n",
    "26,Epoch\n",
    "27,IncomingInterMessageCounter\n",
    "28,IncomingIntraMessageCounter\n",
    "29,IsAlive\n",
    "30,KinGroupAge-0\n",
    "31,KinGroupAge-1\n",
    "32,KinGroupIDAncestorView-0\n",
    "33,KinGroupIDAncestorView-1\n",
    "34,KinGroupIDView-0\n",
    "35,KinGroupIDView-1\n",
    "36,MostRecentCauseOfDeath\n",
    "37,NumKnownQuorumBits-0\n",
    "38,NumKnownQuorumBits-1\n",
    "39,PhylogeneticRootView\n",
    "40,ReceivedResourceFrom\n",
    "41,ResourceStockpile\n",
    "42,SpawnCount\n",
    "43,SpawnedFrom\n",
    "''')\n",
    "\n",
    "df_introspective_states = pd.read_csv(introspective_states_csv).reset_index()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_int = pd.melt(\n",
    "    dfx,\n",
    "    id_vars='Stint',\n",
    "    value_vars=[\n",
    "        c\n",
    "        for c in dfx\n",
    "        if re.match('^Is Less Fit Under Introspective State [0-9]+ Perturbation$', c)\n",
    "    ],\n",
    ")\n",
    "df_int['Index'] = df_int['variable'].str.extract(r'Is Less Fit Under Introspective State ([0-9]+) Perturbation')\n",
    "df_int['Index'] = pd.to_numeric(df_int['Index'])\n",
    "df_int = df_int.merge(df_introspective_states)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tab = df_int.pivot(index='State', columns='Stint', values='value').fillna(0).astype(bool)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def tall_heatmap(*args, **kwargs):\n",
    "    plt.figure(figsize=(10, 16))\n",
    "    sns.heatmap(*args, **kwargs)\n",
    "\n",
    "tp.tee(\n",
    "    tall_heatmap,\n",
    "    data=tab,\n",
    "    cbar=False,\n",
    "    linewidths=0.5,\n",
    "    cmap=sns.color_palette(\"flare\", as_cmap=True),\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'x' : 'Stint',\n",
    "            'y' : 'State',\n",
    "            'val' : 'introspective-perturbation-fitness',\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# writable states\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "writable_states_csv = StringIO('''Index,State\n",
    "0,ApoptosisRequest\n",
    "1,HeirRequest\n",
    "2,RepLevRequest-0\n",
    "3,RepLevRequest-1\n",
    "4,ResourceReceiveResistance\n",
    "5,ResourceReserveRequest\n",
    "6,ResourceSendLimit\n",
    "7,ResourceSendRequest\n",
    "8,SpawnArrest\n",
    "9,SpawnRequest\n",
    "10,NopState-0\n",
    "11,NopState-1\n",
    "12,NopState-2\n",
    "13,NopState-3\n",
    "14,TransientNopState-0\n",
    "15,TransientNopState-1\n",
    "16,TransientNopState-2\n",
    "17,TransientNopState-3\n",
    "''')\n",
    "\n",
    "df_writable_states = pd.read_csv(writable_states_csv).reset_index()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_write = pd.melt(\n",
    "    dfx,\n",
    "    id_vars='Stint',\n",
    "    value_vars=[\n",
    "        c\n",
    "        for c in dfx\n",
    "        if re.match('^Is Less Fit Under Writable State [0-9]+ Perturbation$', c)\n",
    "    ],\n",
    ")\n",
    "df_write['Index'] = df_write['variable'].str.extract(r'Is Less Fit Under Writable State ([0-9]+) Perturbation')\n",
    "df_write['Index'] = pd.to_numeric(df_write['Index'])\n",
    "df_write = df_write.merge(df_writable_states)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tab = df_write.pivot(index='State', columns='Stint', values='value').fillna(0).astype(bool)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def tall_heatmap(*args, **kwargs):\n",
    "    plt.figure(figsize=(10, 16))\n",
    "    sns.heatmap(*args, **kwargs)\n",
    "\n",
    "tp.tee(\n",
    "    tall_heatmap,\n",
    "    data=tab,\n",
    "    cbar=False,\n",
    "    linewidths=0.5,\n",
    "    cmap=sns.color_palette(\"flare\", as_cmap=True),\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'x' : 'Stint',\n",
    "            'y' : 'State',\n",
    "            'val' : 'writable-perturbation-fitness',\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# how does genetic structure change over time\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    letterscatter_vline,\n",
    "    data=dfx,\n",
    "    x='Stint',\n",
    "    y='Num Instructions',\n",
    "    cat='Morph',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    letterscatter_vline,\n",
    "    data=dfx,\n",
    "    x='Stint',\n",
    "    y='Mean Program Module Count (monoculture mean)',\n",
    "    cat='Morph',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# how does simulation efficiency change over time?\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    letterscatter_vline,\n",
    "    data=dfx,\n",
    "    x='Stint',\n",
    "    y='Update (evolve mean)',\n",
    "    cat='Morph',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    letterscatter_vline,\n",
    "    data=dfx,\n",
    "    x='Stint',\n",
    "    y='Mean Instructions Executed per Cardinal-update (monoculture mean)',\n",
    "    cat='Morph',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    letterscatter_vline,\n",
    "    data=dfx,\n",
    "    x='Stint',\n",
    "    y='Update (monoculture mean)',\n",
    "    cat='Morph',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print('Stint 0', ip.popsingleton(dfx[ dfx['Stint'] == 0 ]['Update (evolve mean)']))\n",
    "print('Stint 100', ip.popsingleton(dfx[ dfx['Stint'] == 100 ]['Update (evolve mean)']))\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# how do phylogenetic metrics change over time?\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.scatterplot,\n",
    "    data=dfx,\n",
    "    x='Stint',\n",
    "    y='Selection Pressure',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    letterscatter_vline,\n",
    "    data=dfx,\n",
    "    x='Stint',\n",
    "    y='Number Stint Phylogenetic Roots (evolve mean)',\n",
    "    cat='Morph',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    letterscatter_vline,\n",
    "    data=dfx,\n",
    "    x='Stint',\n",
    "    y='Lowest Num Stint Root IDs',\n",
    "    cat='Morph',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    letterscatter,\n",
    "    data=dfx,\n",
    "    x='Stint',\n",
    "    y='Number Phylogenetic Roots (evolve mean)',\n",
    "    cat='Morph',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    letterscatter,\n",
    "    data=dfx,\n",
    "    x='Number Stint Phylogenetic Roots (evolve mean)',\n",
    "    y='Update (evolve mean)',\n",
    "    cat='Morph',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def log_letterscatter(*args, **kwargs):\n",
    "    letterscatter(*args, **kwargs)\n",
    "    plt.xscale('log')\n",
    "\n",
    "tp.tee(\n",
    "    log_letterscatter,\n",
    "    data=dfx,\n",
    "    x='Number Stint Phylogenetic Roots (evolve mean)',\n",
    "    y='Update (evolve mean)',\n",
    "    cat='Morph',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# phylogenetic info\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for what in [\n",
    "    'Elapsed Generations',\n",
    "    'Elapsed Generations Level 0',\n",
    "    'Elapsed Generations Level 1',\n",
    "    'Elapsed Generations Level 2',\n",
    "    'Elapsed Indel Mutations',\n",
    "    'Elapsed Point Mutations',\n",
    "    'Elapsed Mutations',\n",
    "    'Selection Pressure',\n",
    "    'Mean Elapsed Generations Level 0 (evolve mean)',\n",
    "    'Mean Elapsed Generations Level 1 (evolve mean)',\n",
    "    'Mean Elapsed Generations Level 2 (evolve mean)',\n",
    "    'Mean Elapsed Indel Mutations (evolve mean)',\n",
    "    'Mean Elapsed Point Mutations (evolve mean)',\n",
    "    'Prevalent Genotype Quantity (evolve mean)',\n",
    "    'Mean Current Epoch (evolve mean)',\n",
    "]:\n",
    "\n",
    "    print( what, ip.popsingleton(dfx[ dfx['Stint'] == df['Stint'].max() ][what]) )\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print( 'total elapsed updates', dfx['Update (evolve mean)'].sum() )\n",
    "print( 'mean elapsed updates', dfx['Update (evolve mean)'].mean() )\n",
    "print( 'total elapsed epochs', dfx['Mean Current Epoch (evolve mean)'].sum() )\n",
    "print( 'mean elapsed epochs', dfx['Mean Current Epoch (evolve mean)'].mean() )\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> binder/bucket=prq49--a=all_stints_all_series_profiles+endeavor=16--catalog_dataset.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import boto3\n",
    "import botocore\n",
    "import pandas as pd\n",
    "from pandas.util import hash_pandas_object\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from dishpylib.pyhelpers import print_runtime\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print_runtime()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# get data\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "s3_handle = boto3.resource(\n",
    "    's3',\n",
    "    region_name=\"us-east-2\",\n",
    "    config=botocore.config.Config(\n",
    "        signature_version=botocore.UNSIGNED,\n",
    "    ),\n",
    ")\n",
    "bucket_handle = s3_handle.Bucket('prq49')\n",
    "\n",
    "series_profiles, = bucket_handle.objects.filter(\n",
    "    Prefix=f'endeavor=16/series-profiles/stage=8+what=elaborated/',\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_csv(\n",
    "    f's3://prq49/{series_profiles.key}',\n",
    "    compression='xz',\n",
    ")\n",
    "digest = '{:x}'.format(hash_pandas_object( df ).sum())\n",
    "digest\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for stint in df['Stint'].unique():\n",
    "    exec(f'df{stint} = df[ df[\"Stint\"] == {stint} ]')\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# preview data\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# list columns\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for col in df.columns:\n",
    "    print(col)\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> binder/bucket=prq49--a=all_stints_all_series_profiles+endeavor=16--differentiation_complexity.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import boto3\n",
    "import botocore\n",
    "from iterdub import iterdub as ib\n",
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "from pandas.util import hash_pandas_object\n",
    "from scipy import stats\n",
    "import seaborn as sns\n",
    "from teeplot import teeplot as tp\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from dishpylib.pyhelpers import make_outattr_metadata\n",
    "from dishpylib.pyhelpers import print_runtime\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print_runtime()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# get data\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "s3_handle = boto3.resource(\n",
    "    's3',\n",
    "    region_name=\"us-east-2\",\n",
    "    config=botocore.config.Config(\n",
    "        signature_version=botocore.UNSIGNED,\n",
    "    ),\n",
    ")\n",
    "bucket_handle = s3_handle.Bucket('prq49')\n",
    "\n",
    "series_profiles, = bucket_handle.objects.filter(\n",
    "    Prefix=f'endeavor=16/series-profiles/stage=8+what=elaborated/',\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_csv(\n",
    "    f's3://prq49/{series_profiles.key}',\n",
    "    compression='xz',\n",
    ")\n",
    "dfdigest = '{:x}'.format( hash_pandas_object( df ).sum() )\n",
    "dfdigest\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for stint in df['Stint'].unique():\n",
    "    exec(f'df{stint} = df[ df[\"Stint\"] == {stint} ]')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "dfm10 = df[ df['Stint'] % 10 == 0 ]\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# how does expression differentiation complexity change over time?\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.lineplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Number Unique Module Expression Profiles',\n",
    "    hue='Series',\n",
    "    legend=False,\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def semilog_swarmplot_boxplot(*args, **kwargs):\n",
    "    plt.semilogy()\n",
    "    sns.swarmplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "        edgecolor='w',\n",
    "        linewidth=0.5,\n",
    "        s=4,\n",
    "    )\n",
    "    sns.boxplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "    )\n",
    "\n",
    "tp.tee(\n",
    "    semilog_swarmplot_boxplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Number Unique Module Expression Profiles',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# how does regulation differentiation complexity change over time?\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.lineplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Number Unique Module Regulation Profiles',\n",
    "    hue='Series',\n",
    "    legend=False,\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def semilog_swarmplot_boxplot(*args, **kwargs):\n",
    "    plt.semilogy()\n",
    "    sns.swarmplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "        edgecolor='w',\n",
    "        linewidth=0.5,\n",
    "        s=4,\n",
    "    )\n",
    "    sns.boxplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "    )\n",
    "\n",
    "tp.tee(\n",
    "    semilog_swarmplot_boxplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Number Unique Module Regulation Profiles',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# how instruction execution intensity change over time?\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.lineplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Num Instructions Executed per Live Cardinal-update',\n",
    "    hue='Series',\n",
    "    legend=False,\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def swarmplot_boxplot(*args, **kwargs):\n",
    "    sns.swarmplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "        edgecolor='w',\n",
    "        linewidth=0.5,\n",
    "        s=4,\n",
    "    )\n",
    "    sns.boxplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "    )\n",
    "\n",
    "tp.tee(\n",
    "    swarmplot_boxplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Num Instructions Executed per Live Cardinal-update',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> binder/bucket=prq49--a=all_stints_all_series_profiles+endeavor=16--fitness.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import boto3\n",
    "import botocore\n",
    "from iterdub import iterdub as ib\n",
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "from pandas.util import hash_pandas_object\n",
    "import seaborn as sns\n",
    "from teeplot import teeplot as tp\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from dishpylib.pyhelpers import make_outattr_metadata\n",
    "from dishpylib.pyhelpers import print_runtime\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print_runtime()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# get data\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "s3_handle = boto3.resource(\n",
    "    's3',\n",
    "    region_name=\"us-east-2\",\n",
    "    config=botocore.config.Config(\n",
    "        signature_version=botocore.UNSIGNED,\n",
    "    ),\n",
    ")\n",
    "bucket_handle = s3_handle.Bucket('prq49')\n",
    "\n",
    "series_profiles, = bucket_handle.objects.filter(\n",
    "    Prefix=f'endeavor=16/series-profiles/stage=8+what=elaborated/',\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_csv(\n",
    "    f's3://prq49/{series_profiles.key}',\n",
    "    compression='xz',\n",
    ")\n",
    "dfdigest = '{:x}'.format( hash_pandas_object( df ).sum() )\n",
    "dfdigest\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for stint in df['Stint'].unique():\n",
    "    exec(f'df{stint} = df[ df[\"Stint\"] == {stint} ]')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "dfm10 = df[ df['Stint'] % 10 == 0 ]\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# how does fitness change over time?\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.countplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    hue='Predecessor Battle Outcome',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def hline_boxplot(*args, **kwargs):\n",
    "    plt.axhline(\n",
    "        0,\n",
    "        c='k',\n",
    "        zorder=-1,\n",
    "    )\n",
    "    sns.boxplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "    )\n",
    "\n",
    "tp.tee(\n",
    "    hline_boxplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Fitness Complexity Delta',\n",
    "    hue='Predecessor Battle Outcome',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.barplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Fitness Complexity',\n",
    "    hue='Predecessor Battle Outcome',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> binder/bucket=prq49--a=all_stints_all_series_profiles+endeavor=16--fitness_complexity.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import boto3\n",
    "import botocore\n",
    "from iterdub import iterdub as ib\n",
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "from pandas.util import hash_pandas_object\n",
    "from scipy import stats\n",
    "import seaborn as sns\n",
    "from teeplot import teeplot as tp\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from dishpylib.pyhelpers import make_outattr_metadata\n",
    "from dishpylib.pyhelpers import print_runtime\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print_runtime()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# get data\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "s3_handle = boto3.resource(\n",
    "    's3',\n",
    "    region_name=\"us-east-2\",\n",
    "    config=botocore.config.Config(\n",
    "        signature_version=botocore.UNSIGNED,\n",
    "    ),\n",
    ")\n",
    "bucket_handle = s3_handle.Bucket('prq49')\n",
    "\n",
    "series_profiles, = bucket_handle.objects.filter(\n",
    "    Prefix=f'endeavor=16/series-profiles/stage=8+what=elaborated/',\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_csv(\n",
    "    f's3://prq49/{series_profiles.key}',\n",
    "    compression='xz',\n",
    ")\n",
    "dfdigest = '{:x}'.format( hash_pandas_object( df ).sum() )\n",
    "dfdigest\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for stint in df['Stint'].unique():\n",
    "    exec(f'df{stint} = df[ df[\"Stint\"] == {stint} ]')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "dfm10 = df[ df['Stint'] % 10 == 0 ]\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# how does fitness complexity change over time?\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.lineplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Fitness Complexity',\n",
    "    hue='Series',\n",
    "    legend=False,\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def hline_swarmplot_boxplot(*args, **kwargs):\n",
    "    plt.axhline(\n",
    "        0,\n",
    "        c='k',\n",
    "        zorder=-1,\n",
    "    )\n",
    "    sns.swarmplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "        edgecolor='w',\n",
    "        linewidth=0.5,\n",
    "        s=4,\n",
    "    )\n",
    "    sns.boxplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "    )\n",
    "\n",
    "tp.tee(\n",
    "    hline_swarmplot_boxplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Fitness Complexity Delta',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def hline_barplot(*args, **kwargs):\n",
    "    plt.axhline(\n",
    "        0,\n",
    "        c='k',\n",
    "        zorder=-1,\n",
    "    )\n",
    "    sns.barplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "    )\n",
    "\n",
    "tp.tee(\n",
    "    hline_barplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Fitness Complexity Delta',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def swarmplot_boxplot(*args, **kwargs):\n",
    "    sns.swarmplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "        edgecolor='w',\n",
    "        linewidth=0.5,\n",
    "        s=4,\n",
    "    )\n",
    "    sns.boxplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "    )\n",
    "\n",
    "tp.tee(\n",
    "    swarmplot_boxplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Fitness Complexity',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'identity',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.lmplot,\n",
    "    data=df40,\n",
    "    x='Fitness Complexity',\n",
    "    y='Fitness Complexity Delta Sign',\n",
    "    logistic=True,\n",
    "    truncate=False,\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-40',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def identityline_regplot(*args, **kwargs):\n",
    "    sns.regplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "    )\n",
    "    plt.plot(\n",
    "        [0,30],\n",
    "        [0,-30],\n",
    "        c='k',\n",
    "    )\n",
    "\n",
    "tp.tee(\n",
    "    identityline_regplot,\n",
    "    data=df40,\n",
    "    x='Fitness Complexity',\n",
    "    y='Fitness Complexity Delta',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-40',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# case study: series 16005\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.lineplot,\n",
    "    data=dfm10[ dfm10['Series'] == 16005 ],\n",
    "    x='Stint',\n",
    "    y='Fitness Complexity',\n",
    "    hue='Series',\n",
    "    legend=False,\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005~filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# case study: series 16021\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.lineplot,\n",
    "    data=dfm10[ dfm10['Series'] == 16021 ],\n",
    "    x='Stint',\n",
    "    y='Fitness Complexity',\n",
    "    hue='Series',\n",
    "    legend=False,\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16021~filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# case study: series 16018\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.lineplot,\n",
    "    data=dfm10[ dfm10['Series'] == 16018 ],\n",
    "    x='Stint',\n",
    "    y='Fitness Complexity',\n",
    "    hue='Series',\n",
    "    legend=False,\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16018~filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> binder/bucket=prq49--a=all_stints_all_series_profiles+endeavor=16--genome_robustness.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import boto3\n",
    "import botocore\n",
    "from iterdub import iterdub as ib\n",
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "from pandas.util import hash_pandas_object\n",
    "from scipy import stats\n",
    "import seaborn as sns\n",
    "from teeplot import teeplot as tp\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from dishpylib.pyhelpers import make_outattr_metadata\n",
    "from dishpylib.pyhelpers import print_runtime\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print_runtime()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# get data\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "s3_handle = boto3.resource(\n",
    "    's3',\n",
    "    region_name=\"us-east-2\",\n",
    "    config=botocore.config.Config(\n",
    "        signature_version=botocore.UNSIGNED,\n",
    "    ),\n",
    ")\n",
    "bucket_handle = s3_handle.Bucket('prq49')\n",
    "\n",
    "series_profiles, = bucket_handle.objects.filter(\n",
    "    Prefix=f'endeavor=16/series-profiles/stage=8+what=elaborated/',\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_csv(\n",
    "    f's3://prq49/{series_profiles.key}',\n",
    "    compression='xz',\n",
    ")\n",
    "dfdigest = '{:x}'.format( hash_pandas_object( df ).sum() )\n",
    "dfdigest\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for stint in df['Stint'].unique():\n",
    "    exec(f'df{stint} = df[ df[\"Stint\"] == {stint} ]')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "dfm10 = df[ df['Stint'] % 10 == 0 ]\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# how does genome robustness change over time?\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.lineplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Fraction Mutations that are Deleterious',\n",
    "    hue='Series',\n",
    "    legend=False,\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'identity',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def swarmplot_boxplot(*args, **kwargs):\n",
    "    sns.swarmplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "        edgecolor='w',\n",
    "        linewidth=0.5,\n",
    "        s=4,\n",
    "    )\n",
    "    sns.boxplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "    )\n",
    "\n",
    "tp.tee(\n",
    "    swarmplot_boxplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Fraction Mutations that are Deleterious',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.barplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Fraction Mutations that are Deleterious',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# how does fraction deleterious mutating mutants change over time?\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.lineplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Fraction Mutating Mutations that are Deleterious',\n",
    "    hue='Series',\n",
    "    legend=False,\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def swarmplot_boxplot(*args, **kwargs):\n",
    "    sns.swarmplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "        edgecolor='w',\n",
    "        linewidth=0.5,\n",
    "        s=4,\n",
    "    )\n",
    "    sns.boxplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "    )\n",
    "\n",
    "tp.tee(\n",
    "    swarmplot_boxplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Fraction Mutating Mutations that are Deleterious',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.barplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Fraction Mutating Mutations that are Deleterious',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# how does fraction advantageous mutating mutants change over time?\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.lineplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Fraction Mutating Mutations that are Advantageous',\n",
    "    hue='Series',\n",
    "    legend=False,\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def swarmplot_boxplot(*args, **kwargs):\n",
    "    sns.swarmplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "        edgecolor='w',\n",
    "        linewidth=0.5,\n",
    "        s=4,\n",
    "    )\n",
    "    sns.boxplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "    )\n",
    "\n",
    "tp.tee(\n",
    "    swarmplot_boxplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Fraction Mutating Mutations that are Advantageous',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.barplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Fraction Mutating Mutations that are Advantageous',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# how does median mutating mutant fitness change over time?\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.lineplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Median Mutating Mutant Fitness Differential',\n",
    "    hue='Series',\n",
    "    legend=False,\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def swarmplot_boxplot(*args, **kwargs):\n",
    "    sns.swarmplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "        edgecolor='w',\n",
    "        linewidth=0.5,\n",
    "        s=4,\n",
    "    )\n",
    "    sns.boxplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "    )\n",
    "\n",
    "tp.tee(\n",
    "    swarmplot_boxplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Median Mutating Mutant Fitness Differential',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.barplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Median Mutating Mutant Fitness Differential',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> binder/bucket=prq49--a=all_stints_all_series_profiles+endeavor=16--interface_complexity.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import boto3\n",
    "import botocore\n",
    "from iterdub import iterdub as ib\n",
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "from pandas.util import hash_pandas_object\n",
    "from scipy import stats\n",
    "import seaborn as sns\n",
    "from teeplot import teeplot as tp\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from dishpylib.pyhelpers import make_outattr_metadata\n",
    "from dishpylib.pyhelpers import print_runtime\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print_runtime()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# get data\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "s3_handle = boto3.resource(\n",
    "    's3',\n",
    "    region_name=\"us-east-2\",\n",
    "    config=botocore.config.Config(\n",
    "        signature_version=botocore.UNSIGNED,\n",
    "    ),\n",
    ")\n",
    "bucket_handle = s3_handle.Bucket('prq49')\n",
    "\n",
    "series_profiles, = bucket_handle.objects.filter(\n",
    "    Prefix=f'endeavor=16/series-profiles/stage=8+what=elaborated/',\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_csv(\n",
    "    f's3://prq49/{series_profiles.key}',\n",
    "    compression='xz',\n",
    ")\n",
    "dfdigest = '{:x}'.format( hash_pandas_object( df ).sum() )\n",
    "dfdigest\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for stint in df['Stint'].unique():\n",
    "    exec(f'df{stint} = df[ df[\"Stint\"] == {stint} ]')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "dfm10 = df[ df['Stint'] % 10 == 0 ]\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# how does state interface complexity change over time?\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.lineplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Num Less Fit Under State Perturbation',\n",
    "    hue='Series',\n",
    "    legend=False,\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def swarmplot_boxplot(*args, **kwargs):\n",
    "    sns.swarmplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "        edgecolor='w',\n",
    "        linewidth=0.5,\n",
    "        s=4,\n",
    "    )\n",
    "    sns.boxplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "    )\n",
    "\n",
    "tp.tee(\n",
    "    swarmplot_boxplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Num Less Fit Under State Perturbation',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# how does intra messaging complexity change over time?\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.lineplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Num Less Fit Under Intra Self-Send @ Filter Mod 20',\n",
    "    hue='Series',\n",
    "    legend=False,\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def swarmplot_boxplot(*args, **kwargs):\n",
    "    sns.swarmplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "        edgecolor='w',\n",
    "        linewidth=0.5,\n",
    "        s=4,\n",
    "    )\n",
    "    sns.boxplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "    )\n",
    "\n",
    "tp.tee(\n",
    "    swarmplot_boxplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Num Less Fit Under Intra Self-Send @ Filter Mod 20',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# how does inter messaging complexity change over time?\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.lineplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Num Less Fit Under Inter Self-Send @ Filter Mod 20',\n",
    "    hue='Series',\n",
    "    legend=False,\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def swarmplot_boxplot(*args, **kwargs):\n",
    "    sns.swarmplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "        edgecolor='w',\n",
    "        linewidth=0.5,\n",
    "        s=4,\n",
    "    )\n",
    "    sns.boxplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "    )\n",
    "\n",
    "tp.tee(\n",
    "    swarmplot_boxplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Num Less Fit Under Inter Self-Send @ Filter Mod 20',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# how does cell interface complexity change over time?\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.lineplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Cell Interface Complexity',\n",
    "    hue='Series',\n",
    "    legend=False,\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def swarmplot_boxplot(*args, **kwargs):\n",
    "    sns.swarmplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "        edgecolor='w',\n",
    "        linewidth=0.5,\n",
    "        s=4,\n",
    "    )\n",
    "    sns.boxplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "    )\n",
    "\n",
    "tp.tee(\n",
    "    swarmplot_boxplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Cell Interface Complexity',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.barplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Cell Interface Complexity',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# how does cardinal interface complexity change over time?\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.lineplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Cardinal Interface Complexity',\n",
    "    hue='Series',\n",
    "    legend=False,\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def swarmplot_boxplot(*args, **kwargs):\n",
    "    sns.swarmplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "        edgecolor='w',\n",
    "        linewidth=0.5,\n",
    "        s=4,\n",
    "    )\n",
    "    sns.boxplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "    )\n",
    "\n",
    "tp.tee(\n",
    "    swarmplot_boxplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Cardinal Interface Complexity',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.barplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Cardinal Interface Complexity',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# case study: series 16005\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.lineplot,\n",
    "    data=dfm10[ dfm10['Series'] == 16005 ],\n",
    "    x='Stint',\n",
    "    y='Cardinal Interface Complexity',\n",
    "    hue='Series',\n",
    "    legend=False,\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005~Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.lineplot,\n",
    "    data=dfm10[ dfm10['Series'] == 16005 ],\n",
    "    x='Stint',\n",
    "    y='Cell Interface Complexity',\n",
    "    hue='Series',\n",
    "    legend=False,\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005~Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.lineplot,\n",
    "    data=dfm10[ dfm10['Series'] == 16005 ],\n",
    "    x='Stint',\n",
    "    y='Num Less Fit Under State Perturbation',\n",
    "    hue='Series',\n",
    "    legend=False,\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005~Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.lineplot,\n",
    "    data=dfm10[ dfm10['Series'] == 16005 ],\n",
    "    x='Stint',\n",
    "    y='Num Less Fit Under Intra Self-Send @ Filter Mod 20',\n",
    "    hue='Series',\n",
    "    legend=False,\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005~Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.lineplot,\n",
    "    data=dfm10[ dfm10['Series'] == 16005 ],\n",
    "    x='Stint',\n",
    "    y='Num Less Fit Under Inter Self-Send @ Filter Mod 20',\n",
    "    hue='Series',\n",
    "    legend=False,\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005~Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Case Study: Series 16021\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.lineplot,\n",
    "    data=dfm10[ dfm10['Series'] == 16021 ],\n",
    "    x='Stint',\n",
    "    y='Cardinal Interface Complexity',\n",
    "    hue='Series',\n",
    "    legend=False,\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16021~Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.lineplot,\n",
    "    data=dfm10[ dfm10['Series'] == 16021 ],\n",
    "    x='Stint',\n",
    "    y='Num Less Fit Under Writable State Exchanges',\n",
    "    hue='Series',\n",
    "    legend=False,\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16021~Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.lineplot,\n",
    "    data=dfm10[ dfm10['Series'] == 16021 ],\n",
    "    x='Stint',\n",
    "    y='Num Less Fit Under State Perturbation',\n",
    "    hue='Series',\n",
    "    legend=False,\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16021~Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.lineplot,\n",
    "    data=dfm10[ dfm10['Series'] == 16021 ],\n",
    "    x='Stint',\n",
    "    y='Num Less Fit Under Inter Self-Send @ Filter Mod 20',\n",
    "    hue='Series',\n",
    "    legend=False,\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16021~Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> binder/bucket=prq49--a=all_stints_all_series_profiles+endeavor=16--mutation_accumulation.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import boto3\n",
    "import botocore\n",
    "from iterdub import iterdub as ib\n",
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "from pandas.util import hash_pandas_object\n",
    "from scipy import stats\n",
    "import seaborn as sns\n",
    "from teeplot import teeplot as tp\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from dishpylib.pyhelpers import make_outattr_metadata\n",
    "from dishpylib.pyhelpers import print_runtime\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print_runtime()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# get data\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "s3_handle = boto3.resource(\n",
    "    's3',\n",
    "    region_name=\"us-east-2\",\n",
    "    config=botocore.config.Config(\n",
    "        signature_version=botocore.UNSIGNED,\n",
    "    ),\n",
    ")\n",
    "bucket_handle = s3_handle.Bucket('prq49')\n",
    "\n",
    "series_profiles, = bucket_handle.objects.filter(\n",
    "    Prefix=f'endeavor=16/series-profiles/stage=8+what=elaborated/',\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_csv(\n",
    "    f's3://prq49/{series_profiles.key}',\n",
    "    compression='xz',\n",
    ")\n",
    "dfdigest = '{:x}'.format( hash_pandas_object( df ).sum() )\n",
    "dfdigest\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for stint in df['Stint'].unique():\n",
    "    exec(f'df{stint} = df[ df[\"Stint\"] == {stint} ]')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "dfm10 = df[ df['Stint'] % 10 == 0 ]\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# how does mutation accumulation change over time?\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def swarmplot_boxplot(*args, **kwargs):\n",
    "    sns.swarmplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "        edgecolor='w',\n",
    "        linewidth=0.5,\n",
    "        s=4,\n",
    "    )\n",
    "    sns.boxplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "    )\n",
    "\n",
    "tp.tee(\n",
    "    swarmplot_boxplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Mutation Accumulation',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.lineplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Mutation Accumulation',\n",
    "    hue='Series',\n",
    "    legend=False,\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> binder/bucket=prq49--a=all_stints_all_series_profiles+endeavor=16--phenotype_characteristics.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import boto3\n",
    "import botocore\n",
    "from iterdub import iterdub as ib\n",
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "from pandas.util import hash_pandas_object\n",
    "from scipy import stats\n",
    "import seaborn as sns\n",
    "from teeplot import teeplot as tp\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from dishpylib.pyhelpers import make_outattr_metadata\n",
    "from dishpylib.pyhelpers import print_runtime\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print_runtime()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# get data\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "s3_handle = boto3.resource(\n",
    "    's3',\n",
    "    region_name=\"us-east-2\",\n",
    "    config=botocore.config.Config(\n",
    "        signature_version=botocore.UNSIGNED,\n",
    "    ),\n",
    ")\n",
    "bucket_handle = s3_handle.Bucket('prq49')\n",
    "\n",
    "series_profiles, = bucket_handle.objects.filter(\n",
    "    Prefix=f'endeavor=16/series-profiles/stage=8+what=elaborated/',\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_csv(\n",
    "    f's3://prq49/{series_profiles.key}',\n",
    "    compression='xz',\n",
    ")\n",
    "dfdigest = '{:x}'.format( hash_pandas_object( df ).sum() )\n",
    "dfdigest\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for stint in df['Stint'].unique():\n",
    "    exec(f'df{stint} = df[ df[\"Stint\"] == {stint} ]')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "dfm10 = df[ df['Stint'] % 10 == 0 ]\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# how does resource sharing change over time?\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def log_lineplot(*args, **kwargs):\n",
    "    sns.lineplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "    )\n",
    "    plt.yscale('log')\n",
    "    plt.gca().set_ylim(bottom=1e-6)\n",
    "\n",
    "\n",
    "tp.tee(\n",
    "    log_lineplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Mean Resource Received Per Cell',\n",
    "    hue='Series',\n",
    "    legend=False,\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def swarmplot_boxplot(*args, **kwargs):\n",
    "    sns.swarmplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "        edgecolor='w',\n",
    "        linewidth=0.5,\n",
    "        s=4,\n",
    "    )\n",
    "    sns.boxplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "    )\n",
    "\n",
    "tp.tee(\n",
    "    swarmplot_boxplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Mean Resource Received Per Cell',\n",
    "    teeplot_outattrs={\n",
    "        'bucket' : ib.dub( df['Bucket'] ),\n",
    "        'endeavor' : ib.dub( df['Endeavor'] ),\n",
    "        'transform' : 'filter-Stint-mod10',\n",
    "        '_dfdigest' : dfdigest,\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.lineplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Resource Receiving Cell Fraction',\n",
    "    hue='Series',\n",
    "    legend=False,\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def swarmplot_boxplot(*args, **kwargs):\n",
    "    sns.swarmplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "        edgecolor='w',\n",
    "        linewidth=0.5,\n",
    "        s=4,\n",
    "    )\n",
    "    sns.boxplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "    )\n",
    "\n",
    "tp.tee(\n",
    "    swarmplot_boxplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Resource Receiving Cell Fraction',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# how does apoptosis change over time?\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.lineplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Fraction Deaths apoptosis',\n",
    "    hue='Series',\n",
    "    legend=False,\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def swarmplot_boxplot(*args, **kwargs):\n",
    "    sns.swarmplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "        edgecolor='w',\n",
    "        linewidth=0.5,\n",
    "        s=4,\n",
    "    )\n",
    "    sns.boxplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "    )\n",
    "\n",
    "tp.tee(\n",
    "    swarmplot_boxplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Fraction Deaths apoptosis',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# how does elimination change over time?\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.lineplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Fraction Deaths elimination',\n",
    "    hue='Series',\n",
    "    legend=False,\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def swarmplot_boxplot(*args, **kwargs):\n",
    "    sns.swarmplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "        edgecolor='w',\n",
    "        linewidth=0.5,\n",
    "        s=4,\n",
    "    )\n",
    "    sns.boxplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "    )\n",
    "\n",
    "tp.tee(\n",
    "    swarmplot_boxplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Fraction Deaths elimination',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# how does nulliparous fraction change over time?\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.lineplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Nulliparous Fraction',\n",
    "    hue='Series',\n",
    "    legend=False,\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def swarmplot_boxplot(*args, **kwargs):\n",
    "    sns.swarmplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "        edgecolor='w',\n",
    "        linewidth=0.5,\n",
    "        s=4,\n",
    "    )\n",
    "    sns.boxplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "    )\n",
    "\n",
    "tp.tee(\n",
    "    swarmplot_boxplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Nulliparous Fraction',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# how does inner kin group size change over time?\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.lineplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Mean Kin Group Size Level 0',\n",
    "    hue='Series',\n",
    "    legend=False,\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def swarmplot_boxplot(*args, **kwargs):\n",
    "    sns.swarmplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "        edgecolor='w',\n",
    "        linewidth=0.5,\n",
    "        s=4,\n",
    "    )\n",
    "    sns.boxplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "    )\n",
    "\n",
    "tp.tee(\n",
    "    swarmplot_boxplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Mean Kin Group Size Level 0',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# how does outer kin group size change over time?\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.lineplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Mean Kin Group Size Level 1',\n",
    "    hue='Series',\n",
    "    legend=False,\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def swarmplot_boxplot(*args, **kwargs):\n",
    "    sns.swarmplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "        edgecolor='w',\n",
    "        linewidth=0.5,\n",
    "        s=4,\n",
    "    )\n",
    "    sns.boxplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "    )\n",
    "\n",
    "tp.tee(\n",
    "    swarmplot_boxplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Mean Kin Group Size Level 1',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# how does kin conflict change over time?\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.lineplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Parent-Eliminated Kin ID Commonality=2+a=Kin Conflict at Spawn Ratio',\n",
    "    hue='Series',\n",
    "    legend=False,\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def swarmplot_boxplot(*args, **kwargs):\n",
    "    sns.swarmplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "        edgecolor='w',\n",
    "        linewidth=0.5,\n",
    "        s=4,\n",
    "    )\n",
    "    sns.boxplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "    )\n",
    "\n",
    "tp.tee(\n",
    "    swarmplot_boxplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Parent-Eliminated Kin ID Commonality=2+a=Kin Conflict at Spawn Ratio',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> binder/bucket=prq49--a=all_stints_all_series_profiles+endeavor=16--phenotype_complexity.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import boto3\n",
    "import botocore\n",
    "from iterdub import iterdub as ib\n",
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "from pandas.util import hash_pandas_object\n",
    "from scipy import stats\n",
    "import seaborn as sns\n",
    "from teeplot import teeplot as tp\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from dishpylib.pyhelpers import make_outattr_metadata\n",
    "from dishpylib.pyhelpers import print_runtime\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print_runtime()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# get data\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "s3_handle = boto3.resource(\n",
    "    's3',\n",
    "    region_name=\"us-east-2\",\n",
    "    config=botocore.config.Config(\n",
    "        signature_version=botocore.UNSIGNED,\n",
    "    ),\n",
    ")\n",
    "bucket_handle = s3_handle.Bucket('prq49')\n",
    "\n",
    "series_profiles, = bucket_handle.objects.filter(\n",
    "    Prefix=f'endeavor=16/series-profiles/stage=8+what=elaborated/',\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_csv(\n",
    "    f's3://prq49/{series_profiles.key}',\n",
    "    compression='xz',\n",
    ")\n",
    "dfdigest = '{:x}'.format( hash_pandas_object( df ).sum() )\n",
    "dfdigest\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for stint in df['Stint'].unique():\n",
    "    exec(f'df{stint} = df[ df[\"Stint\"] == {stint} ]')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "dfm10 = df[ df['Stint'] % 10 == 0 ]\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# how does phenotype complexity change over time?\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.lineplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Phenotype Complexity',\n",
    "    hue='Series',\n",
    "    legend=False,\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def hline_boxplot_swarmplot(*args, **kwargs):\n",
    "    plt.axhline(\n",
    "        0,\n",
    "        c='k',\n",
    "        zorder=-1,\n",
    "    )\n",
    "    sns.boxplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "    )\n",
    "    sns.swarmplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "        edgecolor='w',\n",
    "        linewidth=0.5,\n",
    "        s=4,\n",
    "    )\n",
    "\n",
    "tp.tee(\n",
    "    hline_boxplot_swarmplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Phenotype Complexity Delta',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def boxplot_swarmplot(*args, **kwargs):\n",
    "    sns.boxplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "    )\n",
    "    sns.swarmplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "        edgecolor='w',\n",
    "        linewidth=0.5,\n",
    "        s=4,\n",
    "    )\n",
    "\n",
    "tp.tee(\n",
    "    boxplot_swarmplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Phenotype Complexity',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def boxplot_swarmplot(*args, **kwargs):\n",
    "    sns.boxplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "    )\n",
    "    sns.swarmplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "        edgecolor='w',\n",
    "        linewidth=0.5,\n",
    "        s=4,\n",
    "    )\n",
    "\n",
    "tp.tee(\n",
    "    boxplot_swarmplot,\n",
    "    data=dfm10,\n",
    "    x='Stint',\n",
    "    y='Num Instructions',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "groupby_series_mean_df = df.groupby('Series').mean()\n",
    "tp.tee(\n",
    "    sns.regplot,\n",
    "    data=groupby_series_mean_df,\n",
    "    x='Num Instructions',\n",
    "    y='Phenotype Complexity',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'groupby-Series-mean',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    "\n",
    ")\n",
    "stats.pearsonr(\n",
    "    df.groupby('Series')['Num Instructions'].mean(),\n",
    "    df.groupby('Series')['Phenotype Complexity'].mean(),\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def identityline_regplot(*args, **kwargs):\n",
    "    sns.regplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "    )\n",
    "    plt.plot(\n",
    "        [0,1000],\n",
    "        [0,-1000],\n",
    "        c='k',\n",
    "    )\n",
    "\n",
    "tp.tee(\n",
    "    identityline_regplot,\n",
    "    data=df40,\n",
    "    x='Phenotype Complexity',\n",
    "    y='Phenotype Complexity Delta',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-40',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.lmplot,\n",
    "    data=df40,\n",
    "    x='Phenotype Complexity',\n",
    "    y='Phenotype Complexity Delta Sign',\n",
    "    logistic=True,\n",
    "    truncate=False,\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-40',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.boxplot,\n",
    "    data=dfm10,\n",
    "    y='Phenotype Complexity Delta %',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Case Study: Series 16005\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.lineplot,\n",
    "    data=dfm10[ dfm10['Series'] == 16005 ],\n",
    "    x='Stint',\n",
    "    y='Phenotype Complexity',\n",
    "    hue='Series',\n",
    "    legend=False,\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-mod10',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> binder/bucket=prq49--a=all_stints_all_series_profiles+endeavor=16--x=complexity-fitness.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import boto3\n",
    "import botocore\n",
    "from iterdub import iterdub as ib\n",
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "from pandas.util import hash_pandas_object\n",
    "from scipy import stats\n",
    "import seaborn as sns\n",
    "from teeplot import teeplot as tp\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from dishpylib.pyhelpers import make_outattr_metadata\n",
    "from dishpylib.pyhelpers import print_runtime\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print_runtime()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# get data\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "s3_handle = boto3.resource(\n",
    "    's3',\n",
    "    region_name=\"us-east-2\",\n",
    "    config=botocore.config.Config(\n",
    "        signature_version=botocore.UNSIGNED,\n",
    "    ),\n",
    ")\n",
    "bucket_handle = s3_handle.Bucket('prq49')\n",
    "\n",
    "series_profiles, = bucket_handle.objects.filter(\n",
    "    Prefix=f'endeavor=16/series-profiles/stage=8+what=elaborated/',\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_csv(\n",
    "    f's3://prq49/{series_profiles.key}',\n",
    "    compression='xz',\n",
    ")\n",
    "dfdigest = '{:x}'.format( hash_pandas_object( df ).sum() )\n",
    "dfdigest\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for stint in df['Stint'].unique():\n",
    "    exec(f'df{stint} = df[ df[\"Stint\"] == {stint} ]')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "dfm10 = df[ df['Stint'] % 10 == 0 ]\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# how do fitness and phenotypic complexity relate?\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# tp.tee(\n",
    "#     sns.regplot,\n",
    "#     data=df40,\n",
    "#     x='Phenotype Complexity',\n",
    "#     y='Fraction Inter-Strain Competitions Won',\n",
    "#     teeplot_outattrs={\n",
    "#         **{\n",
    "#             'bucket' : ib.dub( df['Treatment bucket'] ),\n",
    "#             'endeavor' : ib.dub( df['Endeavor'] ),\n",
    "#             'transform' : 'filter-Stint-40',\n",
    "#             '_dfdigest' : dfdigest,\n",
    "#         },\n",
    "#         **make_outattr_metadata(),\n",
    "#     },\n",
    "# )\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# groupby_Series_mean_df = df.groupby('Series').mean()\n",
    "# tp.tee(\n",
    "#     sns.regplot,\n",
    "#     data=groupby_Series_mean_df,\n",
    "#     x='Phenotype Complexity',\n",
    "#     y='Fraction Inter-Strain Competitions Won',\n",
    "#     teeplot_outattrs={\n",
    "#         **{\n",
    "#             'bucket' : ib.dub( df['Treatment bucket'] ),\n",
    "#             'endeavor' : ib.dub( df['Endeavor'] ),\n",
    "#             'transform' : 'groupby-Series-mean',\n",
    "#             '_dfdigest' : dfdigest,\n",
    "#         },\n",
    "#         **make_outattr_metadata(),\n",
    "#     },\n",
    "# )\n",
    "# stats.pearsonr(\n",
    "#     df.groupby('Series')['Phenotype Complexity'].mean(),\n",
    "#     df.groupby('Series')['Fraction Inter-Strain Competitions Won'].mean(),\n",
    "# )\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# how do fitness and fitness complexity relate?\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# tp.tee(\n",
    "#     sns.regplot,\n",
    "#     data=df40,\n",
    "#     x='Fitness Complexity',\n",
    "#     y='Fraction Inter-Strain Competitions Won',\n",
    "#     teeplot_outattrs={\n",
    "#         **{\n",
    "#             'bucket' : ib.dub( df['Treatment bucket'] ),\n",
    "#             'endeavor' : ib.dub( df['Endeavor'] ),\n",
    "#             'transform' : 'filter-Stint-40',\n",
    "#             '_dfdigest' : dfdigest,\n",
    "#         },\n",
    "#         **make_outattr_metadata(),\n",
    "#     },\n",
    "# )\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# groupby_Series_mean_df = df.groupby('Series').mean()\n",
    "# tp.tee(\n",
    "#     sns.regplot,\n",
    "#     data=groupby_Series_mean_df,\n",
    "#     x='Fitness Complexity',\n",
    "#     y='Fraction Inter-Strain Competitions Won',\n",
    "#     teeplot_outattrs={\n",
    "#         **{\n",
    "#             'bucket' : ib.dub( df['Treatment bucket'] ),\n",
    "#             'endeavor' : ib.dub( df['Endeavor'] ),\n",
    "#             'transform' : 'groupby-Series-mean',\n",
    "#             '_dfdigest' : dfdigest,\n",
    "#         },\n",
    "#         **make_outattr_metadata(),\n",
    "#     },\n",
    "# )\n",
    "# stats.pearsonr(\n",
    "#     df.groupby('Series')['Fitness Complexity'].mean(),\n",
    "#     df.groupby('Series')['Fraction Inter-Strain Competitions Won'].mean(),\n",
    "# )\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> binder/bucket=prq49--a=all_stints_all_series_profiles+endeavor=16--x=complexity-robustness.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import boto3\n",
    "import botocore\n",
    "from iterdub import iterdub as ib\n",
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "from pandas.util import hash_pandas_object\n",
    "from scipy import stats\n",
    "import seaborn as sns\n",
    "from teeplot import teeplot as tp\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from dishpylib.pyhelpers import make_outattr_metadata\n",
    "from dishpylib.pyhelpers import print_runtime\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print_runtime()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# get data\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "s3_handle = boto3.resource(\n",
    "    's3',\n",
    "    region_name=\"us-east-2\",\n",
    "    config=botocore.config.Config(\n",
    "        signature_version=botocore.UNSIGNED,\n",
    "    ),\n",
    ")\n",
    "bucket_handle = s3_handle.Bucket('prq49')\n",
    "\n",
    "series_profiles, = bucket_handle.objects.filter(\n",
    "    Prefix=f'endeavor=16/series-profiles/stage=8+what=elaborated/',\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_csv(\n",
    "    f's3://prq49/{series_profiles.key}',\n",
    "    compression='xz',\n",
    ")\n",
    "dfdigest = '{:x}'.format( hash_pandas_object( df ).sum() )\n",
    "dfdigest\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for stint in df['Stint'].unique():\n",
    "    exec(f'df{stint} = df[ df[\"Stint\"] == {stint} ]')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "dfm10 = df[ df['Stint'] % 10 == 0 ]\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# how do fitness complexity and robustness relate?\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.regplot,\n",
    "    data=df,\n",
    "    x='Fitness Complexity',\n",
    "    y='Fraction Mutations that are Deleterious',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'identity',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.regplot,\n",
    "    data=df40,\n",
    "    x='Fitness Complexity',\n",
    "    y='Fraction Mutations that are Deleterious',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-40',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n",
    "\n",
    "fil = df40.dropna(\n",
    "    subset=[\n",
    "        'Fitness Complexity',\n",
    "        'Fraction Mutations that are Deleterious',\n",
    "    ],\n",
    ")\n",
    "stats.pearsonr(\n",
    "    fil['Fitness Complexity'],\n",
    "    fil['Fraction Mutations that are Deleterious'],\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "groupby_Series_mean_df = df.groupby('Series').mean()\n",
    "tp.tee(\n",
    "    sns.regplot,\n",
    "    data=groupby_Series_mean_df,\n",
    "    x='Fitness Complexity',\n",
    "    y='Fraction Mutations that are Deleterious',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'groupby-Series-mean',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n",
    "stats.pearsonr(\n",
    "    df.groupby('Series')['Fitness Complexity'].mean(),\n",
    "    df.groupby('Series')['Fraction Mutations that are Deleterious'].mean(),\n",
    ")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# how do phenotype complexity and robustness relate?\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.regplot,\n",
    "    data=df,\n",
    "    x='Phenotype Complexity',\n",
    "    y='Fraction Mutations that are Deleterious',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'identity',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.regplot,\n",
    "    data=df40,\n",
    "    x='Phenotype Complexity',\n",
    "    y='Fraction Mutations that are Deleterious',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-40',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n",
    "\n",
    "fil = df40.dropna(\n",
    "    subset=[\n",
    "        'Phenotype Complexity',\n",
    "        'Fraction Mutations that are Deleterious',\n",
    "    ],\n",
    ")\n",
    "stats.pearsonr(\n",
    "    fil['Phenotype Complexity'],\n",
    "    fil['Fraction Mutations that are Deleterious'],\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "groupby_Series_mean_df = df.groupby('Series').mean()\n",
    "tp.tee(\n",
    "    sns.regplot,\n",
    "    data=groupby_Series_mean_df,\n",
    "    x='Phenotype Complexity',\n",
    "    y='Fraction Mutations that are Deleterious',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'groupby-Series-mean',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n",
    "stats.pearsonr(\n",
    "    df.groupby('Series')['Phenotype Complexity'].mean(),\n",
    "    df.groupby('Series')['Fraction Mutations that are Deleterious'].mean(),\n",
    ")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# how do cardinal interface complexity and robustness relate?\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.regplot,\n",
    "    data=df,\n",
    "    x='Cardinal Interface Complexity',\n",
    "    y='Fraction Mutations that are Deleterious',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'identity',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.regplot,\n",
    "    data=df40,\n",
    "    x='Cardinal Interface Complexity',\n",
    "    y='Fraction Mutations that are Deleterious',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-40',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n",
    "\n",
    "fil = df40.dropna(\n",
    "    subset=[\n",
    "        'Cardinal Interface Complexity',\n",
    "        'Fraction Mutations that are Deleterious',\n",
    "    ],\n",
    ")\n",
    "stats.pearsonr(\n",
    "    fil['Cardinal Interface Complexity'],\n",
    "    fil['Fraction Mutations that are Deleterious'],\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "groupby_Series_mean_df = df.groupby('Series').mean()\n",
    "tp.tee(\n",
    "    sns.regplot,\n",
    "    data=groupby_Series_mean_df,\n",
    "    x='Cardinal Interface Complexity',\n",
    "    y='Fraction Mutations that are Deleterious',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'groupby-Series-mean',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n",
    "stats.pearsonr(\n",
    "    df.groupby('Series')['Cardinal Interface Complexity'].mean(),\n",
    "    df.groupby('Series')['Fraction Mutations that are Deleterious'].mean(),\n",
    ")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# how do fitness complexity and mutating mutant fitness relate?\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## mean\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.regplot,\n",
    "    data=df,\n",
    "    x='Fitness Complexity',\n",
    "    y='Mean Mutating Mutant Fitness Differential',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'identity',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.regplot,\n",
    "    data=df40,\n",
    "    x='Fitness Complexity',\n",
    "    y='Mean Mutating Mutant Fitness Differential',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-40',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n",
    "\n",
    "fil = df40.dropna(\n",
    "    subset=[\n",
    "        'Fitness Complexity',\n",
    "        'Mean Mutating Mutant Fitness Differential',\n",
    "    ],\n",
    ")\n",
    "stats.pearsonr(\n",
    "    fil['Fitness Complexity'],\n",
    "    fil['Mean Mutating Mutant Fitness Differential'],\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "groupby_Series_mean_df = df.groupby('Series').mean()\n",
    "tp.tee(\n",
    "    sns.regplot,\n",
    "    data=groupby_Series_mean_df,\n",
    "    x='Fitness Complexity',\n",
    "    y='Mean Mutating Mutant Fitness Differential',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'groupby-Series-mean',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n",
    "stats.pearsonr(\n",
    "    df.groupby('Series')['Fitness Complexity'].mean(),\n",
    "    df.groupby('Series')['Mean Mutating Mutant Fitness Differential'].mean(),\n",
    ")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## median\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.regplot,\n",
    "    data=df,\n",
    "    x='Fitness Complexity',\n",
    "    y='Median Mutating Mutant Fitness Differential',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'identity',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.regplot,\n",
    "    data=df40,\n",
    "    x='Fitness Complexity',\n",
    "    y='Median Mutating Mutant Fitness Differential',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-40',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n",
    "\n",
    "fil = df40.dropna(\n",
    "    subset=[\n",
    "        'Fitness Complexity',\n",
    "        'Median Mutating Mutant Fitness Differential',\n",
    "    ],\n",
    ")\n",
    "stats.pearsonr(\n",
    "    fil['Fitness Complexity'],\n",
    "    fil['Median Mutating Mutant Fitness Differential'],\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "groupby_Series_mean_df = df.groupby('Series').mean()\n",
    "tp.tee(\n",
    "    sns.regplot,\n",
    "    data=groupby_Series_mean_df,\n",
    "    x='Fitness Complexity',\n",
    "    y='Median Mutating Mutant Fitness Differential',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'groupby-Series-mean',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n",
    "stats.pearsonr(\n",
    "    df.groupby('Series')['Fitness Complexity'].mean(),\n",
    "    df.groupby('Series')['Median Mutating Mutant Fitness Differential'].mean(),\n",
    ")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## fraction deleterious\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.regplot,\n",
    "    data=df,\n",
    "    x='Fitness Complexity',\n",
    "    y='Fraction Mutating Mutations that are Deleterious',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'identity',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.regplot,\n",
    "    data=df40,\n",
    "    x='Fitness Complexity',\n",
    "    y='Fraction Mutating Mutations that are Deleterious',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-40',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n",
    "\n",
    "fil = df40.dropna(\n",
    "    subset=[\n",
    "        'Fitness Complexity',\n",
    "        'Fraction Mutating Mutations that are Deleterious',\n",
    "    ],\n",
    ")\n",
    "stats.pearsonr(\n",
    "    fil['Fitness Complexity'],\n",
    "    fil['Fraction Mutating Mutations that are Deleterious'],\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "groupby_Series_mean_df = df.groupby('Series').mean()\n",
    "tp.tee(\n",
    "    sns.regplot,\n",
    "    data=groupby_Series_mean_df,\n",
    "    x='Fitness Complexity',\n",
    "    y='Fraction Mutating Mutations that are Deleterious',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'groupby-Series-mean',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n",
    "stats.pearsonr(\n",
    "    df.groupby('Series')['Fitness Complexity'].mean(),\n",
    "    df.groupby('Series')['Fraction Mutating Mutations that are Deleterious'].mean(),\n",
    ")\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> binder/bucket=prq49--a=all_stints_all_series_profiles+endeavor=16--x=fitness_complexity-phenotypic_complexity.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import boto3\n",
    "import botocore\n",
    "from iterdub import iterdub as ib\n",
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "from pandas.util import hash_pandas_object\n",
    "from scipy import stats\n",
    "import seaborn as sns\n",
    "from teeplot import teeplot as tp\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from dishpylib.pyhelpers import make_outattr_metadata\n",
    "from dishpylib.pyhelpers import print_runtime\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print_runtime()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# get data\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "s3_handle = boto3.resource(\n",
    "    's3',\n",
    "    region_name=\"us-east-2\",\n",
    "    config=botocore.config.Config(\n",
    "        signature_version=botocore.UNSIGNED,\n",
    "    ),\n",
    ")\n",
    "bucket_handle = s3_handle.Bucket('prq49')\n",
    "\n",
    "series_profiles, = bucket_handle.objects.filter(\n",
    "    Prefix=f'endeavor=16/series-profiles/stage=8+what=elaborated/',\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_csv(\n",
    "    f's3://prq49/{series_profiles.key}',\n",
    "    compression='xz',\n",
    ")\n",
    "dfdigest = '{:x}'.format( hash_pandas_object( df ).sum() )\n",
    "dfdigest\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for stint in df['Stint'].unique():\n",
    "    exec(f'df{stint} = df[ df[\"Stint\"] == {stint} ]')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "dfm10 = df[ df['Stint'] % 10 == 0 ]\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# how do fitness complexity and phenotypic complexity relate?\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.regplot,\n",
    "    data=df,\n",
    "    x='Phenotype Complexity',\n",
    "    y='Fitness Complexity',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'identity',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.regplot,\n",
    "    data=df40,\n",
    "    x='Phenotype Complexity',\n",
    "    y='Fitness Complexity',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-40',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n",
    "\n",
    "fil = df40.dropna(\n",
    "    subset=[\n",
    "        'Phenotype Complexity',\n",
    "        'Fitness Complexity',\n",
    "    ],\n",
    ")\n",
    "stats.pearsonr(\n",
    "    fil['Phenotype Complexity'],\n",
    "    fil['Fitness Complexity'],\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.regplot,\n",
    "    data=df.groupby('Series').mean(),\n",
    "    x='Phenotype Complexity',\n",
    "    y='Fitness Complexity',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'groupby-Series-mean',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n",
    "\n",
    "stats.pearsonr(\n",
    "    df.groupby('Series')['Phenotype Complexity'].mean(),\n",
    "    df.groupby('Series')['Fitness Complexity'].mean(),\n",
    ")\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> binder/bucket=prq49--a=all_stints_all_series_profiles+endeavor=16--x=mutation_accumulation-robustness.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import boto3\n",
    "import botocore\n",
    "from iterdub import iterdub as ib\n",
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "from pandas.util import hash_pandas_object\n",
    "from scipy import stats\n",
    "import seaborn as sns\n",
    "from teeplot import teeplot as tp\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from dishpylib.pyhelpers import make_outattr_metadata\n",
    "from dishpylib.pyhelpers import print_runtime\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print_runtime()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# get data\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "s3_handle = boto3.resource(\n",
    "    's3',\n",
    "    region_name=\"us-east-2\",\n",
    "    config=botocore.config.Config(\n",
    "        signature_version=botocore.UNSIGNED,\n",
    "    ),\n",
    ")\n",
    "bucket_handle = s3_handle.Bucket('prq49')\n",
    "\n",
    "series_profiles, = bucket_handle.objects.filter(\n",
    "    Prefix=f'endeavor=16/series-profiles/stage=8+what=elaborated/',\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_csv(\n",
    "    f's3://prq49/{series_profiles.key}',\n",
    "    compression='xz',\n",
    ")\n",
    "dfdigest = '{:x}'.format( hash_pandas_object( df ).sum() )\n",
    "dfdigest\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for stint in df['Stint'].unique():\n",
    "    exec(f'df{stint} = df[ df[\"Stint\"] == {stint} ]')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "dfm10 = df[ df['Stint'] % 10 == 0 ]\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# how do robustness (fraction deleterious) and mutation accumulation relate?\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.regplot,\n",
    "    data=df,\n",
    "    x='Fraction Mutations that are Deleterious',\n",
    "    y='Mutation Accumulation',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'identity',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.regplot,\n",
    "    data=df40,\n",
    "    x='Fraction Mutations that are Deleterious',\n",
    "    y='Mutation Accumulation',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-40',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n",
    "\n",
    "fil = df40.dropna(\n",
    "    subset=[\n",
    "        'Fraction Mutations that are Deleterious',\n",
    "        'Mutation Accumulation',\n",
    "    ],\n",
    ")\n",
    "stats.pearsonr(\n",
    "    fil['Fraction Mutations that are Deleterious'],\n",
    "    fil['Mutation Accumulation'],\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "groupby_Series_mean_df = df.groupby('Series').mean()\n",
    "tp.tee(\n",
    "    sns.regplot,\n",
    "    data=groupby_Series_mean_df,\n",
    "    x='Fraction Mutations that are Deleterious',\n",
    "    y='Mutation Accumulation',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'groupby-Series-mean',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n",
    "stats.pearsonr(\n",
    "    df.groupby('Series')['Fraction Mutations that are Deleterious'].mean(),\n",
    "    df.groupby('Series')['Mutation Accumulation'].mean(),\n",
    ")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# how do robustness (mean differential) and mutation accumulation relate?\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.regplot,\n",
    "    data=df,\n",
    "    x='Mean Mutant Fitness Differential',\n",
    "    y='Mutation Accumulation',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'identity',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.regplot,\n",
    "    data=df40,\n",
    "    x='Mean Mutant Fitness Differential',\n",
    "    y='Mutation Accumulation',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-40',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n",
    "\n",
    "fil = df40.dropna(\n",
    "    subset=[\n",
    "        'Mean Mutant Fitness Differential',\n",
    "        'Mutation Accumulation',\n",
    "    ],\n",
    ")\n",
    "stats.pearsonr(\n",
    "    fil['Mean Mutant Fitness Differential'],\n",
    "    fil['Mutation Accumulation'],\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "groupby_Series_mean_df = df.groupby('Series').mean()\n",
    "tp.tee(\n",
    "    sns.regplot,\n",
    "    data=groupby_Series_mean_df,\n",
    "    x='Mean Mutant Fitness Differential',\n",
    "    y='Mutation Accumulation',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'groupby-Series-mean',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n",
    "stats.pearsonr(\n",
    "    df.groupby('Series')['Mean Mutant Fitness Differential'].mean(),\n",
    "    df.groupby('Series')['Mutation Accumulation'].mean(),\n",
    ")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# how do robustness (mutaing mutant differential) and mutation accumulation relate?\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.regplot,\n",
    "    data=df,\n",
    "    x='Mean Mutating Mutant Fitness Differential',\n",
    "    y='Mutation Accumulation',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'identity',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.regplot,\n",
    "    data=df40,\n",
    "    x='Mean Mutating Mutant Fitness Differential',\n",
    "    y='Mutation Accumulation',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-40',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n",
    "\n",
    "fil = df40.dropna(\n",
    "    subset=[\n",
    "        'Mean Mutating Mutant Fitness Differential',\n",
    "        'Mutation Accumulation',\n",
    "    ],\n",
    ")\n",
    "stats.pearsonr(\n",
    "    fil['Mean Mutating Mutant Fitness Differential'],\n",
    "    fil['Mutation Accumulation'],\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "groupby_Series_mean_df = df.groupby('Series').mean()\n",
    "tp.tee(\n",
    "    sns.regplot,\n",
    "    data=groupby_Series_mean_df,\n",
    "    x='Mean Mutating Mutant Fitness Differential',\n",
    "    y='Mutation Accumulation',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'groupby-Series-mean',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n",
    "stats.pearsonr(\n",
    "    df.groupby('Series')['Mean Mutating Mutant Fitness Differential'].mean(),\n",
    "    df.groupby('Series')['Mutation Accumulation'].mean(),\n",
    ")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# how do robustness (frac deleterious mutaing mutant) and mutation accumulation relate?\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.regplot,\n",
    "    data=df,\n",
    "    x='Fraction Mutating Mutations that are Deleterious',\n",
    "    y='Mutation Accumulation',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'identity',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.regplot,\n",
    "    data=df40,\n",
    "    x='Fraction Mutating Mutations that are Deleterious',\n",
    "    y='Mutation Accumulation',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Stint-40',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n",
    "\n",
    "fil = df40.dropna(\n",
    "    subset=[\n",
    "        'Fraction Mutating Mutations that are Deleterious',\n",
    "        'Mutation Accumulation',\n",
    "    ],\n",
    ")\n",
    "stats.pearsonr(\n",
    "    fil['Fraction Mutating Mutations that are Deleterious'],\n",
    "    fil['Mutation Accumulation'],\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "groupby_Series_mean_df = df.groupby('Series').mean()\n",
    "tp.tee(\n",
    "    sns.regplot,\n",
    "    data=groupby_Series_mean_df,\n",
    "    x='Fraction Mutating Mutations that are Deleterious',\n",
    "    y='Mutation Accumulation',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'groupby-Series-mean',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n",
    "stats.pearsonr(\n",
    "    df.groupby('Series')['Fraction Mutating Mutations that are Deleterious'].mean(),\n",
    "    df.groupby('Series')['Mutation Accumulation'].mean(),\n",
    ")\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> binder/bucket=prq49--a=all_stints_all_thread_profiles+endeavor=16--catalog_dataset.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import boto3\n",
    "import botocore\n",
    "import pandas as pd\n",
    "from pandas.util import hash_pandas_object\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from dishpylib.pyhelpers import print_runtime\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print_runtime()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# get data\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "s3_handle = boto3.resource(\n",
    "    's3',\n",
    "    region_name=\"us-east-2\",\n",
    "    config=botocore.config.Config(\n",
    "        signature_version=botocore.UNSIGNED,\n",
    "    ),\n",
    ")\n",
    "bucket_handle = s3_handle.Bucket('prq49')\n",
    "\n",
    "series_profiles, = bucket_handle.objects.filter(\n",
    "    Prefix=f'endeavor=16/thread-profiles/stage=8+what=elaborated/',\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_csv(\n",
    "    f's3://prq49/{series_profiles.key}',\n",
    "    compression='xz',\n",
    ")\n",
    "digest = '{:x}'.format(hash_pandas_object( df ).sum())\n",
    "digest\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for stint in df['Stint'].unique():\n",
    "    exec(f'df{stint} = df[ df[\"Stint\"] == {stint} ]')\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# preview data\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# list columns\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for col in df.columns:\n",
    "    print(col)\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> binder/bucket=prq49--a=all_stints_all_thread_profiles+endeavor=16--elapsed_updates.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import boto3\n",
    "import botocore\n",
    "from iterdub import iterdub as ib\n",
    "from iterpop import iterpop as ip\n",
    "import itertools as it\n",
    "from matplotlib import pyplot as plt\n",
    "import pandas as pd\n",
    "from pandas.util import hash_pandas_object\n",
    "import seaborn as sns\n",
    "from teeplot import teeplot as tp\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from dishpylib.pyhelpers import make_outattr_metadata\n",
    "from dishpylib.pyhelpers import print_runtime\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print_runtime()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# get data\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "s3_handle = boto3.resource(\n",
    "    's3',\n",
    "    region_name=\"us-east-2\",\n",
    "    config=botocore.config.Config(\n",
    "        signature_version=botocore.UNSIGNED,\n",
    "    ),\n",
    ")\n",
    "bucket_handle = s3_handle.Bucket('prq49')\n",
    "\n",
    "series_profiles, = bucket_handle.objects.filter(\n",
    "    Prefix=f'endeavor=16/thread-profiles/stage=8+what=elaborated/',\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_csv(\n",
    "    f's3://prq49/{series_profiles.key}',\n",
    "    compression='xz',\n",
    ")\n",
    "dfdigest = '{:x}'.format(hash_pandas_object( df ).sum())\n",
    "dfdigest\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for stint in df['Stint'].unique():\n",
    "    exec(f'df{stint} = df[ df[\"Stint\"] == {stint} ]')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df['Normalized Elapsed Updates'] = df['Update'] / df.groupby([\n",
    "    'Series',\n",
    "    'Stint',\n",
    "])['Update'].transform('mean')\n",
    "\n",
    "df['Elapsed Update Std'] = df.groupby([\n",
    "    'Series',\n",
    "    'Stint',\n",
    "])['Update'].transform('std') / df.groupby([\n",
    "    'Series',\n",
    "    'Stint',\n",
    "])['Update'].transform('mean')\n",
    "\n",
    "df['Elapsed Update Span'] = (df.groupby([\n",
    "    'Series',\n",
    "    'Stint',\n",
    "])['Update'].transform('max') - df.groupby([\n",
    "    'Series',\n",
    "    'Stint',\n",
    "])['Update'].transform('min')) / df.groupby([\n",
    "    'Series',\n",
    "    'Stint',\n",
    "])['Update'].transform('mean')\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# case study series 16005\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "dfx = df[ df['Series'] == 16005 ]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.lineplot,\n",
    "    data=dfx,\n",
    "    x='Stint',\n",
    "    y='Elapsed Update Std',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata()\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.lineplot,\n",
    "    data=dfx,\n",
    "    x='Stint',\n",
    "    y='Elapsed Update Span',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata()\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def boxstrip(*args, **kwargs):\n",
    "\n",
    "    sns.boxplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "        whis=(0, 100),\n",
    "    )\n",
    "    sns.scatterplot(\n",
    "        *args,\n",
    "        **{\n",
    "            k : v\n",
    "            for k, v in kwargs.items()\n",
    "            if k != 'hue'\n",
    "        },\n",
    "        marker='_',\n",
    "        zorder=100,\n",
    "        linewidth=3,\n",
    "        color='white',\n",
    "    )\n",
    "    sns.scatterplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "        marker='_',\n",
    "        zorder=100,\n",
    "        linewidth=2,\n",
    "    )\n",
    "\n",
    "\n",
    "    plt.gca().get_legend().remove()\n",
    "    for idx, label in enumerate(plt.gca().xaxis.get_ticklabels()):\n",
    "        if idx % 10: label.set_visible(False)\n",
    "\n",
    "tp.tee(\n",
    "    boxstrip,\n",
    "    data=dfx,\n",
    "    x='Stint',\n",
    "    y='Normalized Elapsed Updates',\n",
    "    palette=list(it.islice(\n",
    "        it.cycle(['r','g','b']),\n",
    "        len(dfx['Stint'].unique())\n",
    "    )),\n",
    "    hue='Stint',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'filter-Series-16005',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata()\n",
    "    },\n",
    "\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print('mean update std', dfx['Elapsed Update Std'].mean())\n",
    "print('mean update span', dfx['Elapsed Update Span'].mean())\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "max_update_std = dfx['Elapsed Update Std'].max()\n",
    "print(\n",
    "    'max update std', max_update_std,\n",
    "    '@ Stint', ip.pophomogeneous(\n",
    "        dfx[ dfx['Elapsed Update Std'] == max_update_std ]['Stint']\n",
    "    )\n",
    ")\n",
    "\n",
    "max_update_span = dfx['Elapsed Update Span'].max()\n",
    "print(\n",
    "    'max update span', max_update_span,\n",
    "    '@ Stint', ip.pophomogeneous(\n",
    "        dfx[ dfx['Elapsed Update Span'] == max_update_span ]['Stint']\n",
    "    )\n",
    ")\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> binder/bucket=prq49--a=all_stints_all_thread_profiles+endeavor=16--phylogenetic_roots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import boto3\n",
    "import botocore\n",
    "from iterdub import iterdub as ib\n",
    "from matplotlib import pyplot as plt\n",
    "import pandas as pd\n",
    "from pandas.util import hash_pandas_object\n",
    "import seaborn as sns\n",
    "from teeplot import teeplot as tp\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from dishpylib.pyhelpers import make_outattr_metadata\n",
    "from dishpylib.pyhelpers import print_runtime\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print_runtime()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# get data\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "s3_handle = boto3.resource(\n",
    "    's3',\n",
    "    region_name=\"us-east-2\",\n",
    "    config=botocore.config.Config(\n",
    "        signature_version=botocore.UNSIGNED,\n",
    "    ),\n",
    ")\n",
    "bucket_handle = s3_handle.Bucket('prq49')\n",
    "\n",
    "series_profiles, = bucket_handle.objects.filter(\n",
    "    Prefix=f'endeavor=16/thread-profiles/stage=8+what=elaborated/',\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_csv(\n",
    "    f's3://prq49/{series_profiles.key}',\n",
    "    compression='xz',\n",
    ")\n",
    "dfdigest = '{:x}'.format(hash_pandas_object( df ).sum())\n",
    "dfdigest\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for stint in df['Stint'].unique():\n",
    "    exec(f'df{stint} = df[ df[\"Stint\"] == {stint} ]')\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# unique phylogenetic roots over evolutionary time\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def logx_lineplot(*args, **kwargs):\n",
    "    sns.lineplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "    )\n",
    "    plt.gca().set_xscale('log')\n",
    "\n",
    "\n",
    "tp.tee(\n",
    "    logx_lineplot,\n",
    "    data=df,\n",
    "    x='Stint',\n",
    "    y='Number Phylogenetic Roots',\n",
    "    hue='Series',\n",
    "    ci='sd',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'identity',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# within-stint phylogenetic roots over evolutionary time\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.lineplot,\n",
    "    data=df,\n",
    "    x='Stint',\n",
    "    y='Number Stint Phylogenetic Roots',\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.lineplot,\n",
    "    data=df.astype({'Series': 'str'}),\n",
    "    x='Stint',\n",
    "    y='Number Stint Phylogenetic Roots',\n",
    "    hue='Series',\n",
    "    ci='sd',\n",
    "    legend=False,\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'identity',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# explanatory factor: updates elapsed per stint\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.scatterplot,\n",
    "    data=df,\n",
    "    x='Update',\n",
    "    y='Number Stint Phylogenetic Roots',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'identity',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.scatterplot,\n",
    "    data=df100.astype({'Series': 'str'}),\n",
    "    x='Update',\n",
    "    y='Number Stint Phylogenetic Roots',\n",
    "    hue='Series',\n",
    "    legend=False,\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'identity',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# explanatory factor: elapsed generations\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.scatterplot,\n",
    "    data=df100.astype({'Series': 'str'}),\n",
    "    x='Elapsed Generations',\n",
    "    y='Number Stint Phylogenetic Roots',\n",
    "    hue='Series',\n",
    "    legend=False,\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'identity',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.lineplot,\n",
    "    data=df,\n",
    "    x='Stint',\n",
    "    y='Elapsed Generations Delta',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'identity',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def dual_lineplot(*, data, x, y1, y2):\n",
    "\n",
    "    sns.lineplot(\n",
    "        data=data,\n",
    "        x=x,\n",
    "        y=y1,\n",
    "        color='blue',\n",
    "    )\n",
    "    plt.gca().yaxis.label.set_color('blue')\n",
    "\n",
    "\n",
    "    sns.lineplot(\n",
    "        data=data,\n",
    "        x=x,\n",
    "        y=y2,\n",
    "        ax=plt.gca().twinx(),\n",
    "        color='red',\n",
    "    )\n",
    "    plt.gca().yaxis.label.set_color('red')\n",
    "\n",
    "\n",
    "tp.tee(\n",
    "    dual_lineplot,\n",
    "    data=df,\n",
    "    x='Stint',\n",
    "    y1='Elapsed Generations Delta',\n",
    "    y2='Update',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'identity',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def dual_lineplot(*, y1, y2, **kwargs):\n",
    "\n",
    "    sns.lineplot(\n",
    "        **kwargs,\n",
    "        y=y1,\n",
    "        color='blue',\n",
    "    )\n",
    "    plt.gca().yaxis.label.set_color('blue')\n",
    "\n",
    "    sns.lineplot(\n",
    "        **kwargs,\n",
    "        y=y2,\n",
    "        ax=plt.gca().twinx().invert_yaxis(),\n",
    "        color='red',\n",
    "    )\n",
    "    plt.gca().yaxis.label.set_color('red')\n",
    "\n",
    "\n",
    "tp.tee(\n",
    "    dual_lineplot,\n",
    "    data=df,\n",
    "    x='Stint',\n",
    "    y1='Number Stint Phylogenetic Roots',\n",
    "    y2='Elapsed Generations Delta',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'identity',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.lineplot,\n",
    "    data=df,\n",
    "    x='Stint',\n",
    "    y='Generations Per Update',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'identity',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# case study: series 16005\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.lineplot,\n",
    "    data=df[ df['Series'] == 16005 ],\n",
    "    x='Stint',\n",
    "    y='Number Stint Phylogenetic Roots',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'identity',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.lineplot,\n",
    "    data=df[ df['Series'] == 16005 ],\n",
    "    x='Stint',\n",
    "    y='Number Stint Phylogenetic Roots',\n",
    "    hue='thread',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'identity',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def logx_lineplot(*args, **kwargs):\n",
    "    sns.lineplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "    )\n",
    "    plt.gca().set_xscale('log')\n",
    "\n",
    "\n",
    "tp.tee(\n",
    "    logx_lineplot,\n",
    "    data=df[ df['Series'] == 16005 ],\n",
    "    x='Stint',\n",
    "    y='Number Phylogenetic Roots',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'identity',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.lineplot,\n",
    "    data=df[ df['Series'] == 16005 ],\n",
    "    x='Stint',\n",
    "    y='Update',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'identity',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tp.tee(\n",
    "    sns.lineplot,\n",
    "    data=df[ df['Series'] == 16005 ],\n",
    "    x='Stint',\n",
    "    y='Elapsed Generations Delta',\n",
    "    teeplot_outattrs={\n",
    "        **{\n",
    "            'bucket' : ib.dub( df['Bucket'] ),\n",
    "            'endeavor' : ib.dub( df['Endeavor'].astype(int) ),\n",
    "            'transform' : 'identity',\n",
    "            '_dfdigest' : dfdigest,\n",
    "        },\n",
    "        **make_outattr_metadata(),\n",
    "    },\n",
    ")\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> binder/bucket=prq49--a=noncritical-phenotypeneutral-nopinterpolation-competitions+endeavor=16--interpolation_complexity.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import boto3\n",
    "import botocore\n",
    "import functools\n",
    "from IPython.core.display import display, HTML\n",
    "from iterdub import iterdub as ib\n",
    "from iterpop import iterpop as ip\n",
    "import itertools as it\n",
    "import json\n",
    "import math\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "from pandas.util import hash_pandas_object\n",
    "import seaborn as sns\n",
    "from teeplot import teeplot as tp\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from dishpylib.pyanalysis import calc_loglikelihoods_by_num_sets\n",
    "from dishpylib.pyanalysis import calc_loglikelihoods_over_set_sizes\n",
    "from dishpylib.pyanalysis import count_hands_with_k_or_more_sets\n",
    "from dishpylib.pyanalysis import count_hands_without_k_or_more_sets\n",
    "from dishpylib.pyanalysis import estimate_interpolation_complexity\n",
    "from dishpylib.pyhelpers import get_control_t_distns\n",
    "from dishpylib.pyhelpers import make_outattr_metadata\n",
    "from dishpylib.pyhelpers import NumpyEncoder\n",
    "from dishpylib.pyhelpers import preprocess_competition_fitnesses\n",
    "from dishpylib.pyhelpers import print_runtime\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print_runtime()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# get control data\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "control_fits_df = get_control_t_distns('prq49', 16, 40)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# get data\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "s3_handle = boto3.resource(\n",
    "    's3',\n",
    "    region_name=\"us-east-2\",\n",
    "    config=botocore.config.Config(\n",
    "        signature_version=botocore.UNSIGNED,\n",
    "    ),\n",
    ")\n",
    "bucket_handle = s3_handle.Bucket('prq49')\n",
    "\n",
    "series_profiles, = bucket_handle.objects.filter(\n",
    "    Prefix=f'endeavor=16/noncritical-phenotypeneutral-nopinterpolation-competitions/stage=6+what=collated/stint=40',\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_csv(\n",
    "    f's3://prq49/{series_profiles.key}',\n",
    "    compression='xz',\n",
    ")\n",
    "dfdigest = '{:x}'.format( hash_pandas_object( df ).sum() )\n",
    "dfdigest\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# preprocess data\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = preprocess_competition_fitnesses(df, control_fits_df)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# summarize data and model fitting\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def log_lineplot(*args, **kwargs):\n",
    "    sns.lineplot(*args, **kwargs)\n",
    "    plt.yscale('log')\n",
    "    plt.autoscale()\n",
    "\n",
    "def lineplot_scatterplot(*args, **kwargs):\n",
    "    sns.lineplot(\n",
    "        *args,\n",
    "        **{k : v for k, v in kwargs.items() if k != 'hue'},\n",
    "        color='gray',\n",
    "        zorder=1,\n",
    "    )\n",
    "    sns.scatterplot(\n",
    "        *args,\n",
    "        **kwargs,\n",
    "        palette={\n",
    "            'Significantly Advantageous' : sns.color_palette()[2],\n",
    "            'Neutral' : sns.color_palette()[0],\n",
    "            'Significantly Deleterious' : sns.color_palette()[1],\n",
    "        },\n",
    "        zorder=2,\n",
    "    )\n",
    "    plt.legend(\n",
    "        handles=[\n",
    "            matplotlib.patches.Patch(\n",
    "                color=sns.color_palette()[2],\n",
    "                label='Significantly Advantageous',\n",
    "            ),\n",
    "            matplotlib.patches.Patch(\n",
    "                color=sns.color_palette()[0],\n",
    "                label='Neutral',\n",
    "            ),\n",
    "            matplotlib.patches.Patch(\n",
    "                color=sns.color_palette()[1],\n",
    "                label='Significantly Deleterious',\n",
    "            ),\n",
    "        ],\n",
    "    )\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# display(HTML(\"<style>div.output_scroll { height: 1000em; }</style>\"))\n",
    "\n",
    "for series in df['genome series'].unique():\n",
    "\n",
    "    display(HTML(f'<h1>series {series}</h1>'))\n",
    "\n",
    "\n",
    "    display(HTML('<h2>interpolation competition</h2>'))\n",
    "    tp.tee(\n",
    "        lineplot_scatterplot,\n",
    "        x='genome nop_interpolation_num_nopped',\n",
    "        y='Fitness Differential',\n",
    "        hue='Relative Fitness',\n",
    "        data=df[df['genome series'] == series].dropna(subset=['genome nop_interpolation_num_nopped']),\n",
    "        teeplot_outattrs={\n",
    "            **{\n",
    "                'bucket' : ib.dub( df['Treatment bucket'] ),\n",
    "                'endeavor' : ib.dub( df['Competition Endeavor'] ),\n",
    "                'transform' : 'filter-Stint-40',\n",
    "                '_dfdigest' : dfdigest,\n",
    "            },\n",
    "            **make_outattr_metadata(),\n",
    "        },\n",
    "    )\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "\n",
    "    display(HTML('<h2>num_sets fitting</h2>'))\n",
    "    tp.tee(\n",
    "        log_lineplot,\n",
    "        x='num_sets',\n",
    "        y='likelihood',\n",
    "        hue='set_size',\n",
    "        data=calc_loglikelihoods_over_set_sizes(\n",
    "            series=series,\n",
    "            interpolation_competitions_df=df,\n",
    "        ).astype({\n",
    "            # so seaborn will color as categorical, not quantitative\n",
    "            'set_size': 'str',\n",
    "        }),\n",
    "        teeplot_outattrs={\n",
    "            **{\n",
    "                'bucket' : ib.dub( df['Treatment bucket'] ),\n",
    "                'endeavor' : ib.dub( df['Competition Endeavor'] ),\n",
    "                'transform' : 'filter-Stint-40',\n",
    "                '_dfdigest' : dfdigest,\n",
    "            },\n",
    "            **make_outattr_metadata(),\n",
    "        },\n",
    "    )\n",
    "    plt.show()\n",
    "\n",
    "    display(HTML('<h2>model fit results</h2>'))\n",
    "    print(json.dumps(\n",
    "        estimate_interpolation_complexity(\n",
    "            series=series,\n",
    "            interpolation_competitions_df=df,\n",
    "        ),\n",
    "        sort_keys=True,\n",
    "        indent=4,\n",
    "        cls=NumpyEncoder,\n",
    "    ))\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> binder/clear_notebooks.sh <==
#!/bin/bash

################################################################################
echo
echo "running clear_notebooks.sh"
echo "---------------------------------------------"
################################################################################

# fail on error
set -e

################################################################################
echo
echo "other initialization"
echo "--------------------"
################################################################################

[[ -f ~/.secrets.sh ]] && source ~/.secrets.sh || echo "~/secrets.sh not found"

# adapted from https://stackoverflow.com/a/24114056
script_dir="$(dirname -- "$BASH_SOURCE")"
echo "script_dir ${script_dir}"

################################################################################
echo
echo "clear notebooks in current directory"
echo "--------------------------------------"
################################################################################

shopt -s nullglob

for notebook in "${script_dir}/"*.ipynb; do
  (
  jupyter nbconvert \
    --ClearOutputPreprocessor.enabled=True \
    --clear-output \
    --inplace \
    "${notebook}"
  # remove empty cells
  nb-clean clean  --remove-empty-cells "${notebook}"
  # strip trailing whitespace
  sed -i 's/\s*\\n",$/\\n",/g' "${notebook}"
  sed -i 's/\s*"$/"/g' "${notebook}"
  # strip id fields
  # adapted from https://stackoverflow.com/a/68037340
  sed -i '/^ *"id": "[a-z0-9]\+",$/d' "${notebook}"

  # ensure each cell ends with exactly one empty line
  # in order for cleaner diffs
  # adapted from https://stackoverflow.com/a/1955555
  python3 -c "'';\
  import json; \
  import sys; \
  notebook = json.load(open('${notebook}', 'r')); \
  notebook['cells'] = [ \
    { \
      **cell, \
      **( \
        { \
          'source' : [ \
            f'{line}\n' \
            for line in \
            ''.join(cell['source']).rstrip().split('\n') \
          ], \
        } \
        if 'source' in cell \
        else {} \
      ), \
    } \
    for cell in notebook['cells'] \
  ]; \
  fp = open('${notebook}', 'w'); \
  json.dump( \
    notebook, \
    fp, \
    indent=1, \
  ); \
  fp.write('\n'); \
  "
  ) &
done

wait

shopt -u nullglob

################################################################################
echo
echo "recurse to subdirectories"
echo "-------------------------"
################################################################################

shopt -s nullglob

for script in "${script_dir}/"*/clear_notebooks.sh; do
  "${script}"
done

shopt -u nullglob


==> binder/clear_outplots.sh <==
#!/bin/bash

################################################################################
echo
echo "running clear_outplots.sh"
echo "---------------------------------------------"
################################################################################

# fail on error
set -e

################################################################################
echo
echo "other initialization"
echo "--------------------"
################################################################################

[[ -f ~/.secrets.sh ]] && source ~/.secrets.sh || echo "~/secrets.sh not found"

# adapted from https://stackoverflow.com/a/24114056
script_dir="$(dirname -- "$BASH_SOURCE")"
echo "script_dir ${script_dir}"

################################################################################
echo
echo "clear outplots in current directory"
echo "-----------------------------------"
################################################################################

rm -rf "${script_dir}/outplots"
rm -rf "${script_dir}/teeplots"

################################################################################
echo
echo "recurse to subdirectories"
echo "-------------------------"
################################################################################

shopt -s nullglob

for script in "${script_dir}/"*/clear_outplots.sh; do
  "${script}"
done

shopt -u nullglob


==> binder/execute_notebooks.sh <==
#!/bin/bash

################################################################################
echo
echo "running execute_notebooks.sh"
echo "---------------------------------------------"
################################################################################

# fail on error
set -e

################################################################################
echo
echo "other initialization"
echo "--------------------"
################################################################################

[[ -f ~/.secrets.sh ]] && source ~/.secrets.sh || echo "~/secrets.sh not found"

# adapted from https://stackoverflow.com/a/24114056
script_dir="$(dirname -- "$BASH_SOURCE")"
echo "script_dir ${script_dir}"

################################################################################
echo
echo "execute notebooks in current directory"
echo "--------------------------------------"
################################################################################

shopt -s nullglob

if [ $# -gt 0 ]; then
  cd "${script_dir}"
  notebooks=("$@")
else
  notebooks=("${script_dir}/"*.ipynb)
fi

for notebook in "${notebooks[@]}"; do
  echo "notebook ${notebook}"
  export NOTEBOOK_NAME="$(basename "${notebook%.*}")"
  export NOTEBOOK_PATH="$(realpath "${notebook}")"
  jupyter nbconvert \
    --to notebook --execute --inplace \
    --ExecutePreprocessor.timeout=-1 \
    "${notebook}"
done

shopt -u nullglob

################################################################################
echo
echo "upload outplots in current directory"
echo "--------------------------------------"
################################################################################

if test -d "${script_dir}/outplots/" && [[ "${1}" == "upload" ]]; then

shopt -s nullglob
cd "${script_dir}/outplots/"

for outplot in *{.pdf,.png}; do
  keyname stash --move --drop "${outplot}" _dfdigest
done

for outfile in *{.pdf,.png}*; do

  bucket="$(echo "${outfile}" | keyname extract bucket)"
  endeavor="$(echo "${outfile}" | keyname extract endeavor)"
  echo "bucket ${bucket}"
  echo "endeavor ${endeavor}"

  aws s3 cp --quiet \
    "${outfile}" \
    "s3://${bucket}/endeavor=${endeavor}/stage=9+what=plotted/${outfile}" \
    & pids+=($!)

    # limit to twenty concurrent upload jobs
    while (( $(jobs -p | wc -l) > 20 )); do sleep 1; done
done

# wait on all forked upload jobs
for pid in "${pids[@]}"; do
  # if child process fails, we fail
  wait "${pid}"
done

unset pids

cd -
shopt -u nullglob

fi # if test -d "${script_dir}/outplots/" && [[ "${1}" == "upload" ]]; then

################################################################################
echo
echo "upload notebooks in current directory"
echo "--------------------------------------"
################################################################################

if [[ "${1}" == "upload" ]]; then

shopt -s nullglob
cd "${script_dir}"

bucket="$(pwd | sed 's/\//+/g' - | keyname extract bucket)"
endeavor="$(pwd | sed 's/\//+/g' - | keyname extract endeavor)"
echo "bucket ${bucket}"
echo "endeavor ${endeavor}"

test -n "${bucket}" && test -n "${endeavor}" && for outfile in *.ipynb; do

  aws s3 cp --quiet \
    "${outfile}" \
    "s3://${bucket}/endeavor=${endeavor}/stage=9+what=notebooks/${outfile}" \
    & pids+=($!)

    # limit to twenty concurrent upload jobs
    while (( $(jobs -p | wc -l) > 20 )); do sleep 1; done
done

# wait on all forked upload jobs
for pid in "${pids[@]}"; do
  # if child process fails, we fail
  wait "${pid}"
done

unset pids

cd -
shopt -u nullglob

fi # if test -d "${script_dir}/outplots/" && [[ "${1}" == "upload" ]]; then

################################################################################
echo
echo "recurse to subdirectories"
echo "-------------------------"
################################################################################

shopt -s nullglob

for script in "${script_dir}/"*/execute_notebooks.sh; do
  "${script}" "$@"
done

shopt -u nullglob


==> pylib/__init__.py <==
__author__ = "Matthew Andres Moreno"
__email__ = "m.more500@gmail.com"
__version__ = "0.0.0"


==> requirements.sh <==
#!/usr/bin/bash

set -e

cd "$(dirname "$0")"
python3 -m uv pip compile requirements.in > requirements.txt


==> script/arxiv.sh <==
#!/bin/bash

set -e
shopt -s globstar

for binderpath in submodule/*; do
    echo "binderpath ${binderpath}"
    find "${binderpath}" -type f ! \( -name "*.pdf" -o -name "*.jpg" -o -name "*.tex" -o -name "*.bib" \) -exec rm -f {} +
done

find . -type f -name '*.jpg' -exec rm -f {} +
find . -type f -name '*.svg' -exec rm -f {} +
find . -type d -name hstrat -exec rm -rf {} +
find . -type d -name conduit -exec rm -rf {} +
find . -type d -name docs -exec rm -rf {} +
find . -type d -empty -delete

find ./submodule -type f -name "*.pdf" -print | while read -r f; do
    base=$(basename "$f" .pdf)   # strip .pdf extension
    if ! grep -qF "$base" ./**/*.tex 2>/dev/null; then
        echo rm "$f"
        rm "$f"
    fi
done

rm -f arxiv.tar.gz
git checkout bibl.bib
make cleaner
make
make clean
mv bibl.bib main.bib
cp oee4-*.bbl main.bbl
cp oee4-*.blg main.blg
rm draft.tex
tar -czvf arxiv.tar.gz *


==> script/bibtex-tidy.sh <==
#!/bin/bash

set -e # exit with error if any of this fails

script_dir="$(dirname "$(readlink -f "$0")")"

cd "${script_dir}"
cd ..

bibtex-tidy --omit=abstract,keywords --curly --numeric --space=2 --align=0 --sort=key --duplicates=key,doi --merge=combine --strip-enclosing-braces --drop-all-caps --no-escape --sort-fields=title,shorttitle,author,year,month,day,journal,booktitle,location,on,publisher,address,series,volume,number,pages,doi,isbn,issn,url,urldate,copyright,category,note,metadata --trailing-commas --remove-empty-fields --no-backup bibl.bib


==> script/gitgc.sh <==
#!/usr/bin/env bash

# Clean up and prepare the tracking directory
rm -rf /tmp/gitgc.sh
mkdir -p /tmp/gitgc.sh

# Count total number of submodules
total_submodules=$(git submodule foreach --recursive 'echo' | wc -l)
completed=0

echo "Info: pass --aggressive --prune=now for deeper scrub"
echo "Starting garbage collection for $total_submodules submodules..."

# Garbage collection for each submodule
git submodule foreach --recursive '
    (git gc $@ && touch "/tmp/gitgc.sh/$(basename "$PWD")" && echo "$PWD complete") &
'

echo "Waiting for all background jobs to finish..."

# Loop to monitor progress
while [ $(ls /tmp/gitgc.sh | wc -l) -lt $total_submodules ]; do
    completed=$(ls /tmp/gitgc.sh | wc -l)
    remaining=$((total_submodules - completed))
    echo "Jobs completed: $completed, Jobs remaining: $remaining"
    sleep 5  # Update every 5 seconds
done

echo "Entering final wait..."
wait

echo "Garbage collection complete for all submodules."


==> submodules.sh <==
#!/usr/bin/env bash

git submodule update --init --single-branch  # full clone for tex submodule

# see https://github.blog/open-source/git/get-up-to-speed-with-partial-clone-and-shallow-clone/
git submodule update --init --filter=blob:none --recursive --single-branch --jobs $(nproc)

# setup branch tracking
git submodule foreach --recursive 'git config remote.origin.fetch "+refs/heads/$(basename $PWD):refs/remotes/origin/$(basename $PWD)"; git checkout -b $(basename $PWD); git fetch origin $(basename $PWD) --filter=blob:none; git branch -u origin/$(basename $PWD); git config branch.$(basename $PWD).remote origin'

